Spin-2 Form Factors at Three Loop in QCD

Spin-2 fields are often candidates in physics beyond the Standard Model namely the models with extra-dimensions where spin-2 Kaluza-Klein gravitons couple to the fields of the SM. Also, in the context of Higgs searches, spin-2 fields have been studied as an alternative to the scalar Higgs boson. In this article, we present the complete three loop QCD radiative corrections to the spin-2 quark-antiquark and spin-2 gluon-gluon form factors in SU(N) gauge theory with $n_f$ light flavors. These form factors contribute to both quark-antiquark and gluon-gluon initiated processes involving spin-2 particle in the hadronic reactions at the LHC. We have studied the structure of infrared singularities in these form factors up to three loop level using Sudakov integro-differential equation and found that the anomalous dimensions originating from soft and collinear regions of the loop integrals coincide with those of the electroweak vector boson and Higgs form factors confirming the universality of the infrared singularities in QCD amplitudes.

==> anc/FFgg <==
(***********************************************************)
(** Form factors up to three loops for spin 2 production  **)
(**              Initial states : gluon                   **)
(**                                                       **)
(** T. Ahmed, G. Das, P. Mathews, N. Rana & V. Ravindran  **)
(**                                                       **)
(** Notations:                                            **)
(** Ca = C_A, Cf = C_F, nf = n_f                          **)
(**                                                       **)
(** A2 : One loop bubble integral                         **)
(** A3, A4, A6 : Two loop integrals                       **)
(** All other terms starting with A, B or C are the three **)
(** loop integrals (described in the paper)               **)
(***********************************************************)





(*** One loop form factor ***)

F1gg = ( ((-2*I)*A2*(4*Ca*(-68 + 20*d + 16*d^2 - 8*d^3 + d^4) +
         (-16 + 32*d - 15*d^2 + 2*d^3)*nf))/((-4 + d)*(16 - 2*d - 7*d^2 + 2*d^3)) );

(*** Two loop form factor ***)

F2gg = ( Ca^2*(A4*(3 + 10/(3 - 3*d) + 56/(6 - 3*d) - 24/(-4 + d)^2 - 16/(-4 + d) +
        128/(-2 + d)^2 - 6/d - (3*d)/2 - 2375/(192*(-7 + 2*d)) -
        10829/(96*(-5 + 2*d)) + 24/(-8 + 3*d) + (968 - 861*d)/
        (64*(-8 + d*(-3 + 2*d)))) + A3*(105 + 248/(6 - 3*d) + 192/(-4 + d)^3 +
        728/(3*(-4 + d)^2) + 2569/(9*(-4 + d)) + 18/(-3 + d) + 128/(-2 + d)^2 -
        412/(27*(-1 + d)) + 4/d - 16625/(192*(-7 + 2*d)) -
        9737/(288*(-5 + 2*d)) + (-90136 + 78599*d)/(1728*(-8 + d*(-3 + 2*d)))) +
      (A6*(-1696 + d*(1832 - d*(142 + d*(397 + d*(-149 + 16*d))))))/
      (4*(-2 + d)*(-7 + 2*d)*(-5 + 2*d)*(-8 + d*(-3 + 2*d))) -
      (8*A2^2*(384 +
       d*(3584 + d*(-7712 + d*(4260 + d*(128 + d*(-939 + d*(371 - 62*d +
                  4*d^2))))))))/((-4 + d)^2*(-2 + d)^2*(-1 + d)*d*
      (-8 + d*(-3 + 2*d)))) +
     Cf*((-2*A2^2*(4 + d*(-7 + 2*d))*(64 + d*(-34 + 5*d)))/
      ((-4 + d)*(-2 + d)^2*(-8 + d*(-3 + 2*d))) +
      (A4*(-2208 + 38400/(8 - 3*d) - 6144/(-2 + d)^2 - 5888/(-2 + d) +
       15/(-7 + 2*d) + 49266/(-5 + 2*d) + (76520 - 22457*d)/
        (-8 + d*(-3 + 2*d))))/576 + A3*(67/2 + 64/(3*(-4 + d)^2) +
       284/(9*(-4 + d)) + 5/(-3 + d) - 32/(3*(-2 + d)^2) - 44/(9*(-2 + d)) +
       35/(192*(-7 + 2*d)) + 2461/(96*(-5 + 2*d)) -
       (19496 + 14847*d)/(576*(-8 + d*(-3 + 2*d)))) -
     (A6*(-4 + d)^2*(176 + d*(-26 + d*(-35 + 8*d))))/
      (4*(-2 + d)*(-7 + 2*d)*(-5 + 2*d)*(-8 + d*(-3 + 2*d))))*nf +
     Ca*(A3*(79/16 + 48/(-4 + d)^2 + 43/(3*(-4 + d)) + 9/(2*(-3 + d)) -
       32/(3*(-2 + d)^2) + 24/(-2 + d) - 824/(27*(-1 + d)) + 4/d +
       10885/(576*(-7 + 2*d)) - 535/(72*(-5 + 2*d)) -
       (121064 + 167*d)/(1728*(-8 + d*(-3 + 2*d)))) +
      A4*(-65/48 + 595/(120 - 48*d) + 16/(24 - 9*d) + 20/(3 - 3*d) -
        8/(-4 + d) - 32/(3*(-2 + d)^2) + 56/(3*(-2 + d)) - 6/d +
        1555/(576*(-7 + 2*d)) + (-58760 + 26981*d)/(576*(-8 + d*(-3 + 2*d)))) +
     (A6*(-4 + d)*(-720 + d*(292 + d*(116 - 63*d + 6*d^2))))/
        (8*(-2 + d)*(-7 + 2*d)*(-5 + 2*d)*(-8 + d*(-3 + 2*d))) -
        (16*A2^2*(-48 + d*(60 + d*(22 + (-5 + d)*d*(15 + (-6 + d)*d)))))/
       ((-4 + d)*(-2 + d)^2*(-1 + d)*d*(-8 + d*(-3 + 2*d))))*nf );


(*** Three loop form factor ***)

F3gg = ( Ca^3*(A73*((1075887*I)/3125 + (256*I)/(-3 + d)^2 - ((213191*I)/35)/(-3 + d) - 
       (512*I)/(-2 + d)^3 - (5216*I)/(-2 + d)^2 - ((116516*I)/27)/(-2 + d) - 
       (1109*I)/(-1 + d) - (3584*I)/d^2 + ((9865168*I)/1155)/d + 
       ((45338*I)/9945)/(-9 + 2*d) - ((15674*I)/189)/(-7 + 2*d) + 
     ((57204*I)/5)/(-5 + 2*d) - ((1429057856*I)/158090625)/(-22 + 5*d) + 
     ((255578764*I)/2503125)/(-18 + 5*d) - ((1595390656*I)/3290625)/
      (-16 + 5*d) - ((1995273216*I)/53125)/(-14 + 5*d) + 
     ((I/2631285)*(281949695272 + 9036428417*d))/(-8 + d*(-3 + 2*d))) + 
   A63*((-6065237*I)/18750 + (1564*I)/(120 - 45*d) - (32*I)/(-4 + d)^3 + 
     ((64*I)/5)/(-4 + d)^2 - ((5254*I)/45)/(-4 + d) + ((2131*I)/4)/(-3 + d) - 
     (768*I)/(-2 + d)^3 + ((50368*I)/15)/(-2 + d)^2 - 
     ((309832*I)/135)/(-2 + d) + ((2364371*I)/8580)/(-1 + d) + (360*I)/d^2 - 
     ((174969*I)/77)/d + ((91*I)/40)*d + ((53645*I)/6048)/(-7 + 2*d) - 
     ((24139*I)/288)/(-5 + 2*d) + ((1776959232*I)/2509375)/(-22 + 5*d) + 
     ((692197512*I)/3615625)/(-18 + 5*d) - ((509862668*I)/2784375)/
      (-16 + 5*d) + ((7367321152*I)/590625)/(-14 + 5*d) + 
     ((I/2631285)*(-96600764213 + 12535815515*d))/(-8 + d*(-3 + 2*d))) + 
   A74*((-591977*I)/37500 - ((48*I)/115)/(-6 + d) - ((26*I)/3)/(-3 + d)^2 - 
     ((48311*I)/420)/(-3 + d) + ((32*I)/3)/(-2 + d)^2 - 
     ((3320*I)/27)/(-2 + d) - ((43*I)/60)/(-1 + d) + ((16*I)/105)/d - 
     ((45338*I)/1989)/(-9 + 2*d) - ((7837*I)/378)/(-7 + 2*d) + 
     ((4767*I)/20)/(-5 + 2*d) - ((75*I)/518)/(-7 + 3*d) + 
     ((301734488*I)/14371875)/(-22 + 5*d) + ((31124668*I)/2503125)/
      (-18 + 5*d) - ((2596012*I)/3290625)/(-16 + 5*d) - 
     ((2755823452*I)/1115625)/(-14 + 5*d) + 
     (((2*I)/2239223535)*(1875897068050 + 1305548780021*d))/
      (-8 + d*(-3 + 2*d))) + A75*((-591977*I)/37500 - ((48*I)/115)/(-6 + d) - 
     ((26*I)/3)/(-3 + d)^2 - ((48311*I)/420)/(-3 + d) + 
     ((32*I)/3)/(-2 + d)^2 - ((3320*I)/27)/(-2 + d) - ((43*I)/60)/(-1 + d) + 
     ((16*I)/105)/d - ((45338*I)/1989)/(-9 + 2*d) - 
     ((7837*I)/378)/(-7 + 2*d) + ((4767*I)/20)/(-5 + 2*d) - 
     ((75*I)/518)/(-7 + 3*d) + ((301734488*I)/14371875)/(-22 + 5*d) + 
     ((31124668*I)/2503125)/(-18 + 5*d) - ((2596012*I)/3290625)/(-16 + 5*d) - 
     ((2755823452*I)/1115625)/(-14 + 5*d) + 
     (((2*I)/2239223535)*(1875897068050 + 1305548780021*d))/
      (-8 + d*(-3 + 2*d))) + A61*((-39883759*I)/450000 + 
     ((1144*I)/45)/(-4 + d)^2 - ((4492*I)/135)/(-4 + d) - 
     ((2241*I)/16)/(-3 + d) + ((192*I)/5)/(-2 + d)^2 - ((426*I)/5)/(-2 + d) + 
     ((787*I)/36)/(-1 + d)^2 + ((8807*I)/1296)/(-1 + d) - ((1015*I)/22)/d + 
     ((235*I)/32)*d - (I/4)*d^2 + ((92719*I)/1152)/(-5 + 2*d) - 
     ((8771333*I)/67221)/(-14 + 3*d) + ((518279776*I)/2509375)/(-22 + 5*d) + 
     ((36997357*I)/278125)/(-18 + 5*d) + ((89896759*I)/1856250)/(-16 + 5*d) - 
     ((1991435792*I)/1771875)/(-14 + 5*d) + 
     ((I/10890011520)*(-8812390723368 + 12686987670769*d))/
      (-8 + d*(-3 + 2*d))) + B51*((-13155186*I)/3125 + 
     (475111*I)/(600 - 240*d) + (112225*I)/(336 - 96*d) + 
     (12436*I)/(6 - 3*d) - (1920*I)/(-4 + d)^4 - ((12224*I)/5)/(-4 + d)^3 - 
     ((37748*I)/9)/(-4 + d)^2 - ((80471*I)/45)/(-4 + d) + 
     ((719*I)/2)/(-3 + d) + (3200*I)/(-2 + d)^3 + ((42976*I)/15)/(-2 + d)^2 + 
     ((779*I)/27)/(-1 + d)^2 + ((1917007*I)/486)/(-1 + d) + (14568*I)/d^2 - 
     ((15178476*I)/385)/d + ((6982052*I)/1105)/(-9 + 2*d) - 
     ((277622124416*I)/22584375)/(-22 + 5*d) - ((152837468*I)/278125)/
      (-18 + 5*d) + ((22766561*I)/1096875)/(-16 + 5*d) - 
     ((7845705296*I)/3346875)/(-14 + 5*d) + 
     ((I/126301680)*(-45540084444472 + 16072383610811*d))/
      (-8 + d*(-3 + 2*d))) + A62*((4536721*I)/22500 + 
     ((192*I)/161)/(-6 + d) - ((320*I)/9)/(-4 + d)^2 - 
     ((868*I)/27)/(-4 + d) + ((860*I)/3)/(-3 + d)^2 - 
     ((503956*I)/105)/(-3 + d) - ((12032*I)/9)/(-2 + d)^2 + 
     ((89368*I)/45)/(-2 + d) - ((11477*I)/99)/(-1 + d) + ((194636*I)/735)/d - 
     ((20*I)/9)*d + ((362704*I)/3315)/(-9 + 2*d) + 
     ((10729*I)/4032)/(-7 + 2*d) - ((2877989*I)/1120)/(-5 + 2*d) - 
     ((93750*I)/23569)/(-7 + 3*d) + ((54860816*I)/319375)/(-22 + 5*d) - 
     ((14162260048*I)/50675625)/(-16 + 5*d) - ((258320618776*I)/14056875)/
      (-14 + 5*d) + ((I/1610228160)*(50801471165080 + 24707358861737*d))/
      (-8 + d*(-3 + 2*d))) + B52*((15115506*I)/3125 + (2292*I)/(40 - 15*d) - 
     ((864*I)/161)/(-6 + d) + ((2432*I)/3)/(-4 + d)^4 + 
     ((64832*I)/45)/(-4 + d)^3 + ((239768*I)/135)/(-4 + d)^2 + 
     ((87992*I)/45)/(-4 + d) - (2688*I)/(-2 + d)^3 - 
     ((164272*I)/15)/(-2 + d)^2 + ((13326*I)/5)/(-2 + d) + 
     ((4216*I)/27)/(-1 + d)^2 - ((6276971458*I)/1216215)/(-1 + d) - 
     ((100404*I)/5)/d^2 + ((408373899*I)/7700)/d - 
     ((10155712*I)/1105)/(-9 + 2*d) + ((36777632*I)/2475)/(-5 + 2*d) - 
     ((448088*I)/3325)/(-10 + 3*d) + ((182140462112*I)/7528125)/(-22 + 5*d) + 
     ((4212678854*I)/39771875)/(-18 + 5*d) + ((95148571927*I)/337837500)/
      (-16 + 5*d) - ((23971657256*I)/30121875)/(-14 + 5*d) - 
     ((I/3449614635)*(-1686485306502217 + 585930041912810*d))/
      (-8 + d*(-3 + 2*d))) + A51*((-177118706*I)/28125 + 
     ((17280*I)/161)/(-6 + d) - ((5888*I)/3)/(-4 + d)^4 - 
     ((124544*I)/45)/(-4 + d)^3 - ((110528*I)/15)/(-4 + d)^2 - 
     ((800852*I)/81)/(-4 + d) + ((656*I)/3)/(-3 + d) + (3072*I)/(-2 + d)^3 + 
     ((120032*I)/15)/(-2 + d)^2 - ((1546724*I)/135)/(-2 + d) + 
     ((5504*I)/189)/(-1 + d)^2 + ((3458250416*I)/567567)/(-1 + d) + 
     ((134592*I)/5)/d^2 - ((137494848*I)/1925)/d - ((544*I)/15)*d + 
     ((15958976*I)/1105)/(-9 + 2*d) - ((53645*I)/216)/(-7 + 2*d) - 
     ((16212067*I)/2700)/(-5 + 2*d) + ((111076832*I)/209475)/(-10 + 3*d) + 
     ((800*I)/259)/(-7 + 3*d) + ((210895909952*I)/7528125)/(-22 + 5*d) - 
     ((73341029636*I)/3615625)/(-18 + 5*d) - ((387326801116*I)/253378125)/
      (-16 + 5*d) - ((72881628496*I)/30121875)/(-14 + 5*d) + 
     ((I/340361977320)*(-233281074075518920 + 81297102081521341*d))/
      (-8 + d*(-3 + 2*d))) + A52*((-353854553*I)/168750 + 
     (5212*I)/(40 - 15*d) + ((6912*I)/161)/(-6 + d) - 
     ((7040*I)/9)/(-4 + d)^4 - ((45856*I)/27)/(-4 + d)^3 - 
     ((1086328*I)/405)/(-4 + d)^2 - ((1642718*I)/1215)/(-4 + d) - 
     (1536*I)/(-2 + d)^3 + ((36544*I)/9)/(-2 + d)^2 - 
     ((120584*I)/27)/(-2 + d) + ((497*I)/54)/(-1 + d)^2 + 
     ((160676273*I)/73710)/(-1 + d) + ((58608*I)/5)/d^2 - 
     ((398294784*I)/13475)/d - ((2221*I)/90)*d + ((1450816*I)/1105)/
      (-9 + 2*d) - ((10729*I)/378)/(-7 + 2*d) + ((59371831*I)/51975)/
      (-5 + 2*d) + ((87713330*I)/22407)/(-14 + 3*d) + 
     ((6816352*I)/89775)/(-10 + 3*d) - ((140800*I)/70707)/(-7 + 3*d) - 
     ((14511833728*I)/2509375)/(-22 + 5*d) - ((104777153798*I)/39771875)/
      (-18 + 5*d) - ((85570460788*I)/253378125)/(-16 + 5*d) + 
     ((240437131384*I)/210853125)/(-14 + 5*d) + 
     ((I/12380666925015)*(-3281332768309454618 + 1134937318599762739*d))/
      (-8 + d*(-3 + 2*d))) + B41*((86471609*I)/9375 + (48*I)/(40 - 15*d) - 
     ((4320*I)/23)/(-6 + d) + ((512*I)/3)/(-4 + d)^5 + 
     ((20960*I)/9)/(-4 + d)^4 + ((627152*I)/135)/(-4 + d)^3 - 
     ((2907856*I)/81)/(-4 + d)^2 - ((119791831*I)/1215)/(-4 + d) + 
     ((76867*I)/48)/(-3 + d)^2 - ((256227*I)/8)/(-3 + d) - 
     (6016*I)/(-2 + d)^3 + ((30992*I)/45)/(-2 + d)^2 + 
     ((2315272*I)/135)/(-2 + d) - ((115799*I)/432)/(-1 + d)^2 - 
     ((139540626331*I)/9729720)/(-1 + d) - (65644*I)/d^2 + 
     ((381702007*I)/2310)/d + ((189*I)/4)*d + ((1787405312*I)/3315)/
      (-9 + 2*d) - ((3420395*I)/378)/(-7 + 2*d) - ((3078737883*I)/37345)/
      (-14 + 3*d) - ((1229164*I)/665)/(-10 + 3*d) - 
     ((4110*I)/3367)/(-7 + 3*d) - ((5697206132384*I)/7528125)/(-22 + 5*d) + 
     ((45605356111*I)/10846875)/(-18 + 5*d) - ((104128806361*I)/24131250)/
      (-16 + 5*d) - ((3527018782804*I)/90365625)/(-14 + 5*d) - 
     ((I/8253777950010)*(-12585156115680759274 + 3375214674667116167*d))/
      (-8 + d*(-3 + 2*d))) + 
   (I*B81*(2304 + (-4 + d)*d*(-5552 + 
        d*(8912 + d*(-3292 + d*(-710 + d*(773 + d*(-189 + 16*d))))))))/
    ((-4 + d)*(-2 + d)^2*d*(-7 + 2*d)*(-5 + 2*d)*(-8 + d*(-3 + 2*d))) + 
   (I*C81*(2304 + (-4 + d)*d*(-5552 + 
        d*(8912 + d*(-3292 + d*(-710 + d*(773 + d*(-189 + 16*d))))))))/
    ((-4 + d)*(-2 + d)^2*d*(-7 + 2*d)*(-5 + 2*d)*(-8 + d*(-3 + 2*d))) - 
   (((6*I)/5)*A92*(-14 + 3*d)*(106240 + 
      d*(-244128 + d*(168272 + d*(-16952 + d*(-29112 + d*(14172 + 
                d*(-2611 + 177*d))))))))/((-3 + d)*(-2 + d)*(-22 + 5*d)*
     (-18 + 5*d)*(-16 + 5*d)*(-14 + 5*d)*(-8 + d*(-3 + 2*d))) + 
   (((2*I)/5)*A91*(14 - 3*d)^2*(-4147200 + 
      d*(23579136 + d*(-36519072 + d*(28261744 + 
            d*(-13361800 + d*(4285244 + d*(-979696 + d*(156530 + 
                    d*(-15559 + 709*d))))))))))/((-4 + d)*(-3 + d)*(-2 + d)^2*
     d*(-22 + 5*d)*(-18 + 5*d)*(-16 + 5*d)*(-14 + 5*d)*(-8 + d*(-3 + 2*d))) + 
   ((32*I)*B61*(9216 + 
      d*(-43008 + d*(23552 + d*(126784 + d*(-242328 + d*(176292 + 
                d*(-48630 + d*(-11049 + d*(13335 + d*(-4763 + d*(903 + 
                          4*(-23 + d)*d))))))))))))/
    ((-4 + d)^3*(-2 + d)^3*(-1 + d)^2*d^2*(-8 + d*(-3 + 2*d))) - 
   ((2*I)*A72*(-884736 + d*(-24391680 + 
        d*(67918336 + d*(-67712768 + d*(33348736 + d*(-10648640 + 
                d*(4401568 + d*(-2367648 + d*(887528 + d*(-198124 + 
                        d*(25544 + d*(-1759 + 50*d)))))))))))))/
    ((-6 + d)*(-4 + d)*(-2 + d)^2*(-1 + d)*d*(-18 + 5*d)*(-16 + 5*d)*
     (-14 + 5*d)*(-8 + d*(-3 + 2*d))) - 
   (((3*I)/80)*A81*(-14 + 3*d)*(-20437401600 + 
      d*(352827310080 + d*(-920808724480 + d*(1152094558208 + 
            d*(-878692783488 + d*(456953670912 + d*(-174696696832 + 
                  d*(52269250800 + d*(-12785334312 + d*(2558712760 + 
                        d*(-397696588 + 3*d*(14586349 + d*(-987765 + 30556*
                          d))))))))))))))/((7 - 2*d)^2*(-4 + d)*(-3 + d)*
     (-2 + d)^2*d*(-5 + 2*d)*(-22 + 5*d)*(-18 + 5*d)*(-16 + 5*d)*(-14 + 5*d)*
     (-8 + d*(-3 + 2*d))) - 
   ((4*I)*A71*(-41803776 + d*(5071767552 + 
        d*(-19665834624 + d*(33856770112 + d*(-33328269952 + d*(19865968160 + 
                d*(-6414586552 + d*(56450212 + d*(1024039828 + 
                      d*(-540625704 + d*(155949643 + d*(-28411581 + 
                          d*(3264231 + 4*d*(-54229 + 1593*d)))))))))))))))/
    ((-6 + d)*(-4 + d)*(-2 + d)^2*(-1 + d)*d*(-9 + 2*d)*(-7 + 2*d)*(-5 + 2*d)*
     (-18 + 5*d)*(-16 + 5*d)*(-14 + 5*d)*(-8 + d*(-3 + 2*d))) + 
   ((2*I)*B62*(41287680 + d*(-181444608 + 
        d*(715244544 + d*(-1535745536 + d*(1692134464 + d*(-921855872 + 
                d*(84816576 + d*(226311416 + d*(-174497600 + d*(69912886 + 
                        d*(-18160653 + d*(3258067 + d*(-414257 + 3*d*(12487 + 
                          8*d*(-95 + 3*d))))))))))))))))/
    ((-4 + d)^3*(-2 + d)^3*(-1 + d)*d^2*(-7 + 2*d)*(-5 + 2*d)*(-8 + 3*d)*
     (-8 + d*(-3 + 2*d))) + 
   ((2*I)*C61*(41287680 + d*(-181444608 + 
        d*(715244544 + d*(-1535745536 + d*(1692134464 + d*(-921855872 + 
                d*(84816576 + d*(226311416 + d*(-174497600 + d*(69912886 + 
                        d*(-18160653 + d*(3258067 + d*(-414257 + 3*d*(12487 + 
                          8*d*(-95 + 3*d))))))))))))))))/
    ((-4 + d)^3*(-2 + d)^3*(-1 + d)*d^2*(-7 + 2*d)*(-5 + 2*d)*(-8 + 3*d)*
     (-8 + d*(-3 + 2*d)))) + 
 Ca^2*(A73*((-1743339*I)/25000 + (3239*I)/(6 - 2*d) + (128*I)/(-3 + d)^2 - 
     ((128*I)/3)/(-2 + d)^3 - ((10312*I)/9)/(-2 + d)^2 - 
     ((66137*I)/675)/(-2 + d) - (2708*I)/(-1 + d) - (3584*I)/d^2 + 
     ((482288*I)/77)/d + ((729*I)/12500)*d - ((852581*I)/1889550)/
      (-9 + 2*d) - ((2861*I)/756)/(-7 + 2*d) + (3018*I)/(-5 + 2*d) + 
     ((49871032*I)/112921875)/(-22 + 5*d) - ((71656769*I)/12515625)/
      (-18 + 5*d) + ((30923392*I)/203125)/(-16 + 5*d) + 
     ((2927290056*I)/1859375)/(-14 + 5*d) - 
     ((I/44439480)*(-1363870359752 + 319299082997*d))/(-8 + d*(-3 + 2*d))) + 
   A61*((-859959*I)/25000 + (239*I)/(240 - 96*d) - ((368*I)/45)/(-4 + d)^2 + 
     ((449*I)/54)/(-4 + d) + ((217*I)/4)/(-3 + d) - ((16*I)/15)/(-2 + d)^2 + 
     ((17473*I)/135)/(-2 + d) + ((443*I)/9)/(-1 + d)^2 + 
     ((24427*I)/324)/(-1 + d) - ((1015*I)/22)/d + ((18619*I)/6250)*d - 
     ((113375*I)/22407)/(-14 + 3*d) + ((2768722894*I)/112921875)/
      (-22 + 5*d) - ((47883582*I)/1390625)/(-18 + 5*d) - 
     ((47385397*I)/13921875)/(-16 + 5*d) + ((4887194056*I)/8859375)/
      (-14 + 5*d) - ((I/4083754320)*(2275541117720 + 1511998300147*d))/
      (-8 + d*(-3 + 2*d))) + A63*((161860337*I)/2700000 - 
     ((884*I)/15)/(-4 + d)^2 - ((391*I)/6)/(-4 + d) - (91*I)/(-3 + d) + 
     (192*I)/(-2 + d)^3 - ((14144*I)/45)/(-2 + d)^2 + 
     ((33298*I)/45)/(-2 + d) + ((1795298*I)/2145)/(-1 + d) + (360*I)/d^2 - 
     ((161109*I)/77)/d + ((865661*I)/450000)*d + ((13037199*I)/1343680)/
      (-9 + 2*d) - ((25525*I)/6912)/(-7 + 2*d) + ((18349*I)/1152)/
      (-5 + 2*d) + ((3128*I)/135)/(-8 + 3*d) + ((3164254736*I)/37640625)/
      (-22 + 5*d) + ((447269298*I)/18078125)/(-18 + 5*d) + 
     ((5598941537*I)/120656250)/(-16 + 5*d) - ((242479676272*I)/50203125)/
      (-14 + 5*d) + ((I/4266190080)*(-15561904042440 + 14302838427973*d))/
      (-8 + d*(-3 + 2*d))) + B51*((742969*I)/1250 - 
     ((10904*I)/15)/(-4 + d)^3 - ((20128*I)/45)/(-4 + d)^2 - 
     ((31516*I)/45)/(-4 + d) - (331*I)/(-3 + d) - ((608*I)/3)/(-2 + d)^3 + 
     ((99272*I)/45)/(-2 + d)^2 - ((1890397*I)/675)/(-2 + d) + 
     ((356*I)/9)/(-1 + d)^2 + ((757255*I)/81)/(-1 + d) + (14568*I)/d^2 - 
     ((11604598*I)/385)/d + ((8748*I)/3125)*d - ((65648737*I)/104975)/
      (-9 + 2*d) + ((360005*I)/864)/(-7 + 2*d) - ((2224069*I)/2160)/
      (-5 + 2*d) + ((289978526656*I)/112921875)/(-22 + 5*d) + 
     ((1179283567*I)/1390625)/(-18 + 5*d) + ((12951511*I)/16453125)/
      (-16 + 5*d) + ((11778654536*I)/50203125)/(-14 + 5*d) + 
     ((I/1599821280)*(-228713218101608 + 79932335136417*d))/
      (-8 + d*(-3 + 2*d))) + B52*((-21572344*I)/28125 + 
     ((432*I)/161)/(-6 + d) + ((23144*I)/45)/(-4 + d)^3 + 
     ((76054*I)/135)/(-4 + d)^2 + ((46261*I)/810)/(-4 + d) + 
     ((352*I)/3)/(-2 + d)^3 - ((18396*I)/5)/(-2 + d)^2 + 
     ((2526739*I)/1350)/(-2 + d) + ((992*I)/3)/(-1 + d)^2 - 
     ((231705472*I)/19305)/(-1 + d) - ((100404*I)/5)/d^2 + 
     ((309126663*I)/7700)/d - ((106988*I)/9375)*d + 
     ((95489072*I)/104975)/(-9 + 2*d) + ((199238896*I)/51975)/(-5 + 2*d) - 
     ((104024*I)/4275)/(-10 + 3*d) + ((1528*I)/15)/(-8 + 3*d) - 
     ((134212476664*I)/37640625)/(-22 + 5*d) - ((248333288939*I)/397718750)/
      (-18 + 5*d) - ((83643022033*I)/723937500)/(-16 + 5*d) + 
     ((118594881164*I)/150609375)/(-14 + 5*d) - 
     ((I/2299743090)*(-435988851449803 + 150684037699690*d))/
      (-8 + d*(-3 + 2*d))) + A62*((-179692583*I)/1800000 - 
     ((96*I)/161)/(-6 + d) - ((8368*I)/135)/(-4 + d) - (82*I)/(-3 + d)^2 + 
     ((536315*I)/252)/(-3 + d) - ((128*I)/3)/(-2 + d)^3 + 
     ((4480*I)/27)/(-2 + d)^2 - ((1771174*I)/2025)/(-2 + d) - 
     ((22954*I)/99)/(-1 + d) + ((676064*I)/2205)/d + ((25323*I)/5000)*d - 
     ((118442653*I)/10077600)/(-9 + 2*d) - ((5105*I)/4608)/(-7 + 2*d) - 
     ((5536651*I)/8960)/(-5 + 2*d) + ((1046875*I)/70707)/(-7 + 3*d) - 
     ((606796286*I)/43115625)/(-22 + 5*d) + ((355667563631*I)/760134375)/
      (-16 + 5*d) + ((2509333863716*I)/70284375)/(-14 + 5*d) - 
     ((I/734264040960)*(15819269777556488 + 12659263565215411*d))/
      (-8 + d*(-3 + 2*d))) + A75*((344563*I)/40000 + ((24*I)/115)/(-6 + d) + 
     ((21*I)/2)/(-3 + d)^2 - ((63227*I)/252)/(-3 + d) - 
     ((160*I)/9)/(-2 + d)^2 + ((15967*I)/270)/(-2 + d) - 
     ((43*I)/30)/(-1 + d) + ((64*I)/315)/d - ((39997*I)/100000)*d + 
     ((118442653*I)/48372480)/(-9 + 2*d) - ((16883*I)/32256)/(-7 + 2*d) + 
     ((2217*I)/40)/(-5 + 2*d) + ((1675*I)/3108)/(-7 + 3*d) - 
     ((399717307*I)/215578125)/(-22 + 5*d) - ((10235287*I)/25031250)/
      (-18 + 5*d) - ((1794426622*I)/16453125)/(-16 + 5*d) - 
     ((20292547558*I)/5578125)/(-14 + 5*d) + 
     ((I/21783166548480)*(54796789188609416 + 40833179586067267*d))/
      (-8 + d*(-3 + 2*d))) + A74*((3256067*I)/360000 + 
     ((34*I)/115)/(-6 + d) + ((203*I)/12)/(-3 + d)^2 - 
     ((36839*I)/126)/(-3 + d) - ((176*I)/9)/(-2 + d)^2 + 
     ((4769*I)/90)/(-2 + d) - ((43*I)/30)/(-1 + d) + ((8*I)/45)/d - 
     ((94991*I)/300000)*d + ((118442653*I)/48372480)/(-9 + 2*d) - 
     ((15121*I)/10752)/(-7 + 2*d) + ((2813*I)/40)/(-5 + 2*d) + 
     ((25*I)/666)/(-7 + 3*d) - ((399717307*I)/215578125)/(-22 + 5*d) - 
     ((10235287*I)/25031250)/(-18 + 5*d) - ((1794426622*I)/16453125)/
      (-16 + 5*d) - ((20292547558*I)/5578125)/(-14 + 5*d) + 
     ((I/21783166548480)*(57377324140284296 + 42576127514071747*d))/
      (-8 + d*(-3 + 2*d))) + A51*((460766309*I)/675000 + (340*I)/(9 - 3*d) - 
     ((10440*I)/161)/(-6 + d) - ((97472*I)/45)/(-4 + d)^3 - 
     ((79132*I)/27)/(-4 + d)^2 - ((166244*I)/135)/(-4 + d) - 
     ((256*I)/3)/(-2 + d)^3 + ((128744*I)/45)/(-2 + d)^2 - 
     ((2296211*I)/675)/(-2 + d) + ((11008*I)/189)/(-1 + d)^2 + 
     ((2812908512*I)/189189)/(-1 + d) + ((134592*I)/5)/d^2 - 
     ((14932072*I)/275)/d + ((4350433*I)/112500)*d - 
     ((192561787*I)/129200)/(-9 + 2*d) + ((178675*I)/1728)/(-7 + 2*d) - 
     ((6990601*I)/4320)/(-5 + 2*d) - ((71977306*I)/209475)/(-10 + 3*d) - 
     ((43000*I)/6993)/(-7 + 3*d) + ((48670048336*I)/112921875)/(-22 + 5*d) + 
     ((68737270861*I)/18078125)/(-18 + 5*d) + ((9563469994*I)/97453125)/
      (-16 + 5*d) - ((181393220782*I)/150609375)/(-14 + 5*d) + 
     ((I/2722895818560)*(-705601728522597832 + 248694224687034213*d))/
      (-8 + d*(-3 + 2*d))) + A52*((42560597*I)/56250 - 
     ((3816*I)/161)/(-6 + d) - ((30736*I)/135)/(-4 + d)^3 - 
     ((96596*I)/405)/(-4 + d)^2 - ((325261*I)/1215)/(-4 + d) + 
     (192*I)/(-2 + d)^3 + ((22600*I)/27)/(-2 + d)^2 - 
     ((5534953*I)/2025)/(-2 + d) + ((994*I)/27)/(-1 + d)^2 + 
     ((2242241558*I)/405405)/(-1 + d) + ((58608*I)/5)/d^2 - 
     ((299186742*I)/13475)/d - ((64621*I)/1875)*d - 
     ((82502039*I)/419900)/(-9 + 2*d) + ((5105*I)/432)/(-7 + 2*d) + 
     ((5034323*I)/11880)/(-5 + 2*d) + ((1133750*I)/7469)/(-14 + 3*d) - 
     ((6789716*I)/89775)/(-10 + 3*d) + ((818*I)/15)/(-8 + 3*d) + 
     ((4716800*I)/636363)/(-7 + 3*d) - ((8487309992*I)/13550625)/
      (-22 + 5*d) + ((26593764617*I)/39771875)/(-18 + 5*d) + 
     ((66669452924*I)/760134375)/(-16 + 5*d) - ((9780741064*I)/70284375)/
      (-14 + 5*d) + ((I/198090670800240)*(-21950859149270437368 + 
        7573816029309124597*d))/(-8 + d*(-3 + 2*d))) + 
   B41*((-94496651*I)/18750 + ((1760*I)/23)/(-6 + d) - 
     ((69448*I)/9)/(-4 + d)^4 - ((2568812*I)/135)/(-4 + d)^3 - 
     ((3762292*I)/405)/(-4 + d)^2 + ((9544708*I)/1215)/(-4 + d) + 
     ((4939*I)/12)/(-3 + d)^2 - ((13227*I)/4)/(-3 + d) + 
     ((800*I)/3)/(-2 + d)^3 - ((537676*I)/135)/(-2 + d)^2 + 
     ((25414043*I)/2025)/(-2 + d) - ((17437*I)/36)/(-1 + d)^2 - 
     ((168464173541*I)/4864860)/(-1 + d) - (65644*I)/d^2 + 
     ((287035853*I)/2310)/d + ((2597353*I)/9375)*d - 
     ((11124379343*I)/209950)/(-9 + 2*d) + ((673475*I)/336)/(-7 + 2*d) - 
     ((23876775*I)/7469)/(-14 + 3*d) + ((4569596*I)/5985)/(-10 + 3*d) + 
     ((32*I)/15)/(-8 + 3*d) + ((26615*I)/4329)/(-7 + 3*d) + 
     ((37096434445876*I)/338765625)/(-22 + 5*d) - ((679148047004*I)/54234375)/
      (-18 + 5*d) + ((774797057401*I)/542953125)/(-16 + 5*d) - 
     ((1070452210372*I)/451828125)/(-14 + 5*d) - 
     ((I/198090670800240)*(-128567018352175960544 + 43308263624893453317*d))/
      (-8 + d*(-3 + 2*d))) - 
   (I*B81*(-192 + d*(-5360 + 
        d*(5400 + d*(-1160 + d*(-514 + d*(293 + 3*(-17 + d)*d)))))))/
    ((-2 + d)^2*d*(-7 + 2*d)*(-5 + 2*d)*(-8 + d*(-3 + 2*d))) - 
   ((I/2)*C81*(384 + d*(-11584 + 
        d*(10192 + d*(-1022 + d*(-1805 + d*(812 + d*(-135 + 8*d))))))))/
    ((-2 + d)^2*d*(-7 + 2*d)*(-5 + 2*d)*(-8 + d*(-3 + 2*d))) - 
   ((I/20)*A92*(-4 + d)*(-14 + 3*d)*(-46848 + 
      d*(-285632 + d*(176328 + d*(70964 + d*(-79730 + d*(22695 + 
                8*d*(-311 + 9*d))))))))/((-3 + d)*(-2 + d)*(-22 + 5*d)*
     (-18 + 5*d)*(-16 + 5*d)*(-14 + 5*d)*(-8 + d*(-3 + 2*d))) + 
   (((9*I)/320)*A94*(14 - 3*d)^2*(-4 + d)^2*
     (298496 + d*(-515072 + d*(397920 + d*(-155784 + 
            d*(22860 + d*(3442 + d*(-1543 + 141*d))))))))/
    ((-3 + d)*(-2 + d)*(-9 + 2*d)*(-7 + 2*d)*(-22 + 5*d)*(-18 + 5*d)*
     (-16 + 5*d)*(-14 + 5*d)*(-8 + d*(-3 + 2*d))) - 
   (((3*I)/40)*A91*(14 - 3*d)^2*(-5529600 + 
      d*(4984320 + d*(-645824 + d*(186384 + d*(-833376 + d*(538360 + 
                d*(-150404 + d*(21665 + 2*d*(-829 + 30*d))))))))))/
    ((-3 + d)*(-2 + d)^2*d*(-22 + 5*d)*(-18 + 5*d)*(-16 + 5*d)*(-14 + 5*d)*
     (-8 + d*(-3 + 2*d))) + 
   ((16*I)*B61*(-4608 + 
      d*(14976 + d*(-23936 + d*(20512 + d*(-6244 + d*(-4396 + 
                d*(5291 + d*(-2390 + d*(577 - 74*d + 4*d^2))))))))))/
    ((-4 + d)^2*(-2 + d)^3*(-1 + d)^2*d^2*(-8 + d*(-3 + 2*d))) + 
   ((2*I)*B62*(-10321920 + d*(31303680 + 
        d*(-55429888 + d*(82022336 + d*(-101066912 + d*(92891952 + 
                d*(-60447520 + d*(27613172 + d*(-8870854 + d*(1998797 + 
                        d*(-311529 + d*(32470 + d*(-2089 + 65*d))))))))))))))/
    ((-4 + d)^2*(-2 + d)^3*(-1 + d)*d^2*(-7 + 2*d)*(-5 + 2*d)*(-8 + 3*d)*
     (-8 + d*(-3 + 2*d))) + 
   ((I/3)*C61*(-61931520 + d*(186126336 + 
        d*(-316608000 + d*(441918592 + d*(-520137440 + d*(463021800 + 
                d*(-292832348 + d*(129750106 + d*(-40325991 + d*(8799041 + 
                        d*(-1341187 + d*(140178 + d*(-9427 + 320*
                          d))))))))))))))/((-4 + d)^2*(-2 + d)^3*(-1 + d)*d^2*
     (-7 + 2*d)*(-5 + 2*d)*(-8 + 3*d)*(-8 + d*(-3 + 2*d))) - 
   ((I/8)*A72*(222953472 + d*(-3398934528 + 
        d*(1375979520 + d*(13401110272 + d*(-26142888320 + d*(23426849536 + 
                d*(-12423532704 + d*(4201235808 + d*(-921737976 + 
                      d*(128900952 + d*(-11008250 + d*(570517 + d*(-24632 + 
                          1053*d))))))))))))))/((-6 + d)*(-2 + d)^2*(-1 + d)*
     d*(-9 + 2*d)*(-7 + 2*d)*(-18 + 5*d)*(-16 + 5*d)*(-14 + 5*d)*
     (-8 + d*(-3 + 2*d))) - ((I/320)*A81*(-14 + 3*d)*
     (61312204800 + d*(-829549670400 + d*(1968206444544 + 
          d*(-2122330332032 + d*(1223632045952 + d*(-337291147360 + 
                d*(-19983995232 + d*(52953936520 + d*(-21152559416 + 
                      d*(4656627774 + d*(-632120830 + d*(52473905 + 
                          d*(-2450549 + 50424*d))))))))))))))/
    ((7 - 2*d)^2*(-3 + d)*(-2 + d)^2*d*(-5 + 2*d)*(-22 + 5*d)*(-18 + 5*d)*
     (-16 + 5*d)*(-14 + 5*d)*(-8 + d*(-3 + 2*d))) + 
   ((I/2)*A71*(-120766464 + d*(5521923072 + 
        d*(-16186720512 + d*(19846590880 + d*(-12639395440 + d*(4367874608 + 
                d*(-976254248 + d*(445489434 + d*(-308731503 + d*(129665420 + 
                        d*(-31210363 + 4*d*(1062650 + d*(-70687 + 8*d*(94 + 
                          13*d)))))))))))))))/((-6 + d)*(-2 + d)^2*(-1 + d)*d*
     (-9 + 2*d)*(-7 + 2*d)*(-5 + 2*d)*(-18 + 5*d)*(-16 + 5*d)*(-14 + 5*d)*
     (-8 + d*(-3 + 2*d))))*nf + 
 Cf^2*(((2*I)*B61*(4 + d*(-7 + 2*d))*(64 + d*(-34 + 5*d))*
     (-32 + d*(34 + (-9 + d)*d)))/((-4 + d)^2*(-2 + d)^3*(-1 + d)*
     (-8 + d*(-3 + 2*d))) + ((I/4)*B81*(4 + d*(-7 + 2*d))*
     (144 + d*(-24 + (-4 + d)*d)))/((-2 + d)*(-7 + 2*d)*(-5 + 2*d)*
     (-8 + d*(-3 + 2*d))) + B52*((-994502*I)/5625 + (41392*I)/(225 - 90*d) + 
     (40*I)/(72 - 27*d) + ((640*I)/3)/(-4 + d)^3 + ((848*I)/45)/(-4 + d)^2 - 
     ((458*I)/3)/(-4 + d) + (1024*I)/(-2 + d)^3 - ((4672*I)/5)/(-2 + d)^2 - 
     ((158236*I)/75)/(-2 + d) + ((311926*I)/9375)*d + 
     ((15377376*I)/104975)/(-9 + 2*d) + ((10248*I)/95)/(-10 + 3*d) - 
     ((1468810672*I)/3421875)/(-22 + 5*d) + ((69776268*I)/1390625)/
      (-18 + 5*d) - ((174641459*I)/1828125)/(-16 + 5*d) + 
     ((19465231976*I)/21515625)/(-14 + 5*d) + 
     ((I/49994415)*(-2920716788401 + 1015753572470*d))/(-8 + d*(-3 + 2*d))) + 
   A63*((4880147*I)/20000 + ((32*I)/45)/(-4 + d) - (298*I)/(-3 + d) - 
     ((512*I)/3)/(-2 + d)^3 + ((14272*I)/45)/(-2 + d)^2 + 
     ((282908*I)/135)/(-2 + d) - ((44061*I)/2000)*d + 
     ((13037199*I)/671840)/(-9 + 2*d) + ((457225*I)/48384)/(-7 + 2*d) + 
     ((10445*I)/384)/(-5 + 2*d) - ((2203552*I)/136875)/(-22 + 5*d) - 
     ((819196*I)/55625)/(-18 + 5*d) + ((1878268*I)/43875)/(-16 + 5*d) - 
     ((21586750624*I)/2008125)/(-14 + 5*d) - 
     ((I/853238016)*(-24221073742712 + 4003527764067*d))/
      (-8 + d*(-3 + 2*d))) + B51*((107619*I)/500 - (384*I)/(-4 + d)^3 + 
     ((272*I)/15)/(-4 + d)^2 - ((39214*I)/135)/(-4 + d) + (178*I)/(-3 + d) - 
     (640*I)/(-2 + d)^3 + ((35344*I)/45)/(-2 + d)^2 + 
     ((623944*I)/675)/(-2 + d) - ((560*I)/81)/(-1 + d) - ((90648*I)/3125)*d - 
     ((10571946*I)/104975)/(-9 + 2*d) + ((15085*I)/36)/(-7 + 2*d) + 
     ((49949*I)/216)/(-5 + 2*d) + ((2961771904*I)/10265625)/(-22 + 5*d) - 
     ((167530692*I)/1390625)/(-18 + 5*d) + ((78656314*I)/16453125)/
      (-16 + 5*d) + ((55449615056*I)/21515625)/(-14 + 5*d) - 
     ((I/399955320)*(-11703798721592 + 5033043378983*d))/
      (-8 + d*(-3 + 2*d))) + A51*((6944789*I)/75000 - 
     ((1408*I)/15)/(-4 + d)^2 + ((656*I)/5)/(-4 + d) + ((64*I)/3)/(-3 + d) - 
     ((2816*I)/3)/(-2 + d)^3 + ((68128*I)/45)/(-2 + d)^2 + 
     ((1940072*I)/675)/(-2 + d) - ((750713*I)/7500)*d - 
     ((295750719*I)/839800)/(-9 + 2*d) - ((457225*I)/1728)/(-7 + 2*d) + 
     ((1124573*I)/4320)/(-5 + 2*d) - ((34328*I)/855)/(-10 + 3*d) + 
     ((8800*I)/333)/(-7 + 3*d) - ((805185472*I)/2053125)/(-22 + 5*d) + 
     ((96992112*I)/278125)/(-18 + 5*d) + ((907584104*I)/3290625)/
      (-16 + 5*d) + ((806849912*I)/172125)/(-14 + 5*d) - 
     ((I/118386774720)*(-8793847351029416 + 3427978169728401*d))/
      (-8 + d*(-3 + 2*d))) + A52*((48349913*I)/337500 + (280*I)/(8 - 3*d) + 
     ((448*I)/135)/(-4 + d)^2 + ((32332*I)/405)/(-4 + d) - 
     ((1024*I)/3)/(-2 + d)^3 + ((5728*I)/9)/(-2 + d)^2 - 
     ((141778*I)/675)/(-2 + d) - ((89731*I)/6250)*d - 
     ((32330391*I)/209950)/(-9 + 2*d) - ((91445*I)/3024)/(-7 + 2*d) + 
     ((1051781*I)/7560)/(-5 + 2*d) - ((558695*I)/7469)/(-14 + 3*d) - 
     ((518488*I)/7695)/(-10 + 3*d) + ((281600*I)/38961)/(-7 + 3*d) + 
     ((7756294672*I)/30796875)/(-22 + 5*d) + ((128781603*I)/1390625)/
      (-18 + 5*d) + ((18995815442*I)/140765625)/(-16 + 5*d) - 
     ((407804886904*I)/451828125)/(-14 + 5*d) + 
     ((I/8612637860880)*(-8587434982749016 + 5578238453668595*d))/
      (-8 + d*(-3 + 2*d))) + B41*((-18015964*I)/5625 + (80*I)/(24 - 9*d) - 
     (1024*I)/(-4 + d)^4 - ((4544*I)/5)/(-4 + d)^3 + 
     ((94478*I)/45)/(-4 + d)^2 - ((2037083*I)/270)/(-4 + d) - 
     ((8507*I)/6)/(-3 + d)^2 + ((78298*I)/3)/(-3 + d) + 
     ((4096*I)/3)/(-2 + d)^3 - ((45728*I)/15)/(-2 + d)^2 + 
     ((946178*I)/675)/(-2 + d) - ((5748871*I)/18750)*d - 
     ((2467402861*I)/314925)/(-9 + 2*d) + ((6783575*I)/3024)/(-7 + 2*d) + 
     ((117661167*I)/74690)/(-14 + 3*d) + ((39872*I)/57)/(-10 + 3*d) + 
     ((68060*I)/4329)/(-7 + 3*d) + ((198324261304*I)/30796875)/(-22 + 5*d) + 
     ((25024825441*I)/8343750)/(-18 + 5*d) - ((26002281839*I)/361968750)/
      (-16 + 5*d) + ((6624996135364*I)/150609375)/(-14 + 5*d) - 
     ((I/2870879286960)*(-164365868979473816 + 358753485268925805*d))/
      (-8 + d*(-3 + 2*d))) + (((2*I)/3)*C61*(64 + d*(-34 + 5*d))*
     (-1152 + d*(1888 + d*(-1048 + d*(302 + d*(-61 + 7*d))))))/
    ((-4 + d)*(-2 + d)^3*(-8 + 3*d)*(-8 + d*(-3 + 2*d))) - 
   (((3*I)/5)*A92*(-4 + d)^2*(-14 + 3*d)*
     (17952 + d*(-43224 + d*(38908 + d*(-17206 + 
            d*(3961 + 6*d*(-74 + 3*d)))))))/((-3 + d)*(-2 + d)*(-22 + 5*d)*
     (-18 + 5*d)*(-16 + 5*d)*(-14 + 5*d)*(-8 + d*(-3 + 2*d))) + 
   (((9*I)/5)*A91*(14 - 3*d)^2*(-4 + d)*(-242688 + 
      d*(400768 + d*(-259704 + d*(84300 + d*(-14658 + d*(1477 + 8*(-15 + d)*
                 d)))))))/((-3 + d)*(-2 + d)^2*(-22 + 5*d)*(-18 + 5*d)*
     (-16 + 5*d)*(-14 + 5*d)*(-8 + d*(-3 + 2*d))) + 
   (((9*I)/160)*A94*(14 - 3*d)^2*(-4 + d)^2*
     (298496 + d*(-515072 + d*(397920 + d*(-155784 + 
            d*(22860 + d*(3442 + d*(-1543 + 141*d))))))))/
    ((-3 + d)*(-2 + d)*(-9 + 2*d)*(-7 + 2*d)*(-22 + 5*d)*(-18 + 5*d)*
     (-16 + 5*d)*(-14 + 5*d)*(-8 + d*(-3 + 2*d))) - 
   ((I/2)*B62*(4 + d*(-7 + 2*d))*(-677888 + 
      d*(1348224 + d*(-1561472 + d*(1333568 + d*(-792984 + d*(308548 + 
                d*(-75998 + d*(11353 + d*(-933 + 32*d))))))))))/
    ((-4 + d)^2*(-2 + d)^3*(-7 + 2*d)*(-5 + 2*d)*(-8 + 3*d)*
     (-8 + d*(-3 + 2*d))) + ((2*I)*A71*(-4 + d)*
     (25882560 + d*(-57450096 + d*(54830272 + 
          d*(-28847192 + d*(8645744 + d*(-1196467 + d*(-79255 + 
                  2*d*(29460 + 7*d*(-633 + 34*d))))))))))/
    ((-2 + d)^2*(-9 + 2*d)*(-7 + 2*d)*(-18 + 5*d)*(-16 + 5*d)*(-14 + 5*d)*
     (-8 + d*(-3 + 2*d))) - ((I/4)*A72*(-4 + d)*
     (756734976 + d*(-1712613120 + d*(1611701504 + 
          d*(-801016256 + d*(212337776 + d*(-20794128 + d*(-3806360 + 
                  d*(1401624 + d*(-163321 + 7005*d))))))))))/
    ((-2 + d)^2*(-9 + 2*d)*(-7 + 2*d)*(-18 + 5*d)*(-16 + 5*d)*(-14 + 5*d)*
     (-8 + d*(-3 + 2*d))) - (((3*I)/160)*A81*(-4 + d)*(-14 + 3*d)*
     (-7045125120 + d*(24670370048 + d*(-36676063232 + 
          d*(30847197760 + d*(-16350823456 + d*(5725100256 + 
                d*(-1345675872 + d*(211953772 + d*(-22304258 + d*(1627825 + 
                        d*(-91060 + 3337*d))))))))))))/
    ((7 - 2*d)^2*(-3 + d)*(-2 + d)^2*(-5 + 2*d)*(-22 + 5*d)*(-18 + 5*d)*
     (-16 + 5*d)*(-14 + 5*d)*(-8 + d*(-3 + 2*d))) + 
   ((I/5)*A73*(-4 + d)^2*(-3944589926400 + 
      d*(15284300401152 + d*(-26542149105280 + d*(27395227086208 + 
            d*(-18761523792544 + d*(9002293926544 + d*(-3112515321784 + 
                  d*(785094324240 + d*(-144689457822 + d*(19350784787 + 
                        4*d*(-463111621 + 4*d*(7749370 + d*(-341777 + 7885*
                          d))))))))))))))/((-3 + d)^2*(-2 + d)^3*(-9 + 2*d)*
     (-7 + 2*d)*(-5 + 2*d)*(-22 + 5*d)*(-18 + 5*d)*(-16 + 5*d)*(-14 + 5*d)*
     (-8 + d*(-3 + 2*d))) - ((I/30)*A74*(-4 + d)*(-5386548625920 + 
      d*(21494616342912 + d*(-38974951154240 + d*(42524123754816 + 
            d*(-31136959812064 + d*(16142726010440 + d*(-6086186873676 + 
                  d*(1684869500032 + d*(-340929324980 + d*(49425745569 + 
                        d*(-4923727834 + 3*d*(103643044 + d*(-3496112 + 
                          38303*d))))))))))))))/((-3 + d)^2*(-2 + d)^2*
     (-9 + 2*d)*(-7 + 2*d)*(-7 + 3*d)*(-22 + 5*d)*(-18 + 5*d)*(-16 + 5*d)*
     (-14 + 5*d)*(-8 + d*(-3 + 2*d))) + 
   ((I/60)*A61*(64861047521280 + d*(-211720490852352 + 
        d*(306903977000960 + d*(-258327244632064 + d*(137641004452864 + 
              d*(-46594446084032 + d*(8827353351360 + d*(-151036283472 + 
                    d*(-417497757184 + d*(125399826252 + d*(-19366699972 + 
                          d*(1745308101 + d*(-86055286 + 1759065*
                          d))))))))))))))/((-4 + d)*(-3 + d)*(-2 + d)^2*
     (-5 + 2*d)*(-14 + 3*d)*(-22 + 5*d)*(-18 + 5*d)*(-16 + 5*d)*(-14 + 5*d)*
     (-8 + d*(-3 + 2*d))) - ((I/30)*A75*(-4 + d)*(25782883822080 + 
      d*(-112677685211520 + d*(225621980435904 + 
          d*(-274290794284800 + d*(226049593258992 + d*(-133463342078808 + 
                d*(58129784189420 + d*(-18931043406852 + d*(4616674499009 + 
                      d*(-834572507500 + d*(109151908703 + d*(-9866459203 + 
                          d*(565621194 + d*(-17113717 + 154818*
                          d)))))))))))))))/((-3 + d)^2*(-2 + d)^2*(-9 + 2*d)*
     (-7 + 2*d)*(-5 + 2*d)*(-7 + 3*d)*(-22 + 5*d)*(-18 + 5*d)*(-16 + 5*d)*
     (-14 + 5*d)*(-8 + d*(-3 + 2*d))) + 
   ((I/60)*A62*(331200887592960 + d*(-1331785564800000 + 
        d*(2451870570079104 + d*(-2738868590187072 + 
            d*(2073288181666816 + d*(-1124646883609392 + d*(450592474719672 + 
                  d*(-135373406546516 + d*(30624308944588 + 
                      d*(-5187024257835 + d*(646971469468 + d*(-57578742542 + 
                          d*(3454490256 + d*(-125061173 + 2063466*
                          d)))))))))))))))/((-3 + d)^2*(-2 + d)^2*(-9 + 2*d)*
     (-7 + 2*d)*(-5 + 2*d)*(-7 + 3*d)*(-22 + 5*d)*(-16 + 5*d)*(-14 + 5*d)*
     (-8 + d*(-3 + 2*d))))*nf + 
 Ca*Cf*(B52*((-4521676*I)/9375 - ((10432*I)/45)/(-4 + d)^3 + 
     ((22732*I)/135)/(-4 + d)^2 + ((38362*I)/81)/(-4 + d) + 
     (1152*I)/(-2 + d)^3 + ((266656*I)/45)/(-2 + d)^2 + 
     ((2938414*I)/675)/(-2 + d) - ((5722048*I)/405405)/(-1 + d) + 
     ((1057914*I)/175)/d + ((120638*I)/9375)*d - ((222308016*I)/104975)/
      (-9 + 2*d) - ((57144824*I)/4725)/(-5 + 2*d) - 
     ((1820068*I)/9975)/(-10 + 3*d) + ((19172*I)/15)/(-8 + 3*d) + 
     ((19973358244*I)/3421875)/(-22 + 5*d) + ((93422418*I)/203125)/
      (-18 + 5*d) + ((100580133883*I)/2533781250)/(-16 + 5*d) - 
     ((126130504924*I)/150609375)/(-14 + 5*d) - 
     ((I/1123470)*(-58199178267 + 19803367862*d))/(-8 + d*(-3 + 2*d))) + 
   A61*((18441581*I)/150000 + ((32*I)/9)/(-4 + d)^2 + I/(-4 + d) + 
     (56*I)/(-3 + d) + ((64*I)/15)/(-2 + d)^2 - ((122557*I)/270)/(-2 + d) - 
     ((430*I)/27)/(-1 + d) - ((1210327*I)/150000)*d - 
     ((1055*I)/64)/(-5 + 2*d) - ((1972475*I)/89628)/(-14 + 3*d) + 
     ((66434354*I)/3421875)/(-22 + 5*d) + ((20275361*I)/5562500)/
      (-18 + 5*d) + ((152762219*I)/13921875)/(-16 + 5*d) + 
     ((12912162608*I)/8859375)/(-14 + 5*d) - 
     ((I/16335017280)*(25420053318952 + 2008802495439*d))/
      (-8 + d*(-3 + 2*d))) + A63*((185391191*I)/5400000 + 
     ((64*I)/3)/(-4 + d)^2 + ((1463*I)/45)/(-4 + d) - (173*I)/(-3 + d) - 
     ((256*I)/3)/(-2 + d)^3 + ((10016*I)/45)/(-2 + d)^2 - 
     ((134684*I)/135)/(-2 + d) - (240*I)/d + ((6709481*I)/900000)*d - 
     ((39111597*I)/1343680)/(-9 + 2*d) - ((203255*I)/13824)/(-7 + 2*d) + 
     ((45155*I)/768)/(-5 + 2*d) + ((7820*I)/27)/(-8 + 3*d) + 
     ((75924976*I)/1140625)/(-22 + 5*d) - ((50442872*I)/1390625)/
      (-18 + 5*d) + ((183779143*I)/5484375)/(-16 + 5*d) - 
     ((15018338048*I)/7171875)/(-14 + 5*d) + 
     ((I/8532380160)*(-55402954544792 + 34915251371895*d))/
      (-8 + d*(-3 + 2*d))) + B51*((-4643221*I)/50000 + 
     ((512*I)/15)/(-4 + d)^3 - ((4744*I)/9)/(-4 + d)^2 - 
     ((19934*I)/45)/(-4 + d) + ((361*I)/2)/(-3 + d) - 
     ((2560*I)/3)/(-2 + d)^3 - ((111728*I)/45)/(-2 + d)^2 + 
     ((196816*I)/675)/(-2 + d) + ((256*I)/27)/(-1 + d)^2 + 
     ((10312*I)/243)/(-1 + d) - ((22404*I)/5)/d + ((27531*I)/6250)*d + 
     ((152836761*I)/104975)/(-9 + 2*d) - ((441005*I)/3456)/(-7 + 2*d) + 
     ((28045079*I)/8640)/(-5 + 2*d) - ((35793363424*I)/10265625)/
      (-22 + 5*d) - ((745864728*I)/1390625)/(-18 + 5*d) - 
     ((319953589*I)/16453125)/(-16 + 5*d) + ((1042615024*I)/21515625)/
      (-14 + 5*d) + ((I/19197855360)*(-662171097685480 + 227714804297657*d))/
      (-8 + d*(-3 + 2*d))) + A51*((419575327*I)/270000 + 
     ((5888*I)/9)/(-4 + d)^3 + ((31048*I)/27)/(-4 + d)^2 - 
     ((890468*I)/405)/(-4 + d) + (52*I)/(-3 + d) - ((3328*I)/3)/(-2 + d)^3 - 
     ((141376*I)/45)/(-2 + d)^2 - ((1235912*I)/675)/(-2 + d) - 
     ((12224*I)/63)/(-1 + d) - ((4138016*I)/525)/d - 
     ((11121437*I)/225000)*d + ((5896764093*I)/1679600)/(-9 + 2*d) + 
     ((1422785*I)/3456)/(-7 + 2*d) + ((72535853*I)/14400)/(-5 + 2*d) + 
     ((29687836*I)/89775)/(-10 + 3*d) - ((93400*I)/2331)/(-7 + 3*d) + 
     ((4567647812*I)/1140625)/(-22 + 5*d) + ((1399148016*I)/1390625)/
      (-18 + 5*d) + ((9695089328*I)/16453125)/(-16 + 5*d) - 
     ((32437487488*I)/21515625)/(-14 + 5*d) + 
     ((I/236773549440)*(-16014382624722408 + 5799769276716889*d))/
      (-8 + d*(-3 + 2*d))) + A52*((-195441379*I)/337500 - 
     ((2944*I)/15)/(-4 + d)^3 - ((10520*I)/27)/(-4 + d)^2 - 
     ((276244*I)/405)/(-4 + d) - ((512*I)/3)/(-2 + d)^3 - 
     ((59248*I)/27)/(-2 + d)^2 + ((4607059*I)/2025)/(-2 + d) - 
     ((939548*I)/15015)/(-1 + d) - ((4080156*I)/1225)/d + 
     ((2013587*I)/56250)*d + ((210843717*I)/419900)/(-9 + 2*d) + 
     ((40651*I)/864)/(-7 + 2*d) - ((93271937*I)/75600)/(-5 + 2*d) + 
     ((9862375*I)/14938)/(-14 + 3*d) + ((108476672*I)/269325)/(-10 + 3*d) + 
     ((156052*I)/45)/(-8 + 3*d) - ((5139200*I)/1909089)/(-7 + 3*d) - 
     ((7434119672*I)/10265625)/(-22 + 5*d) + ((3477801441*I)/36156250)/
      (-18 + 5*d) + ((216815732423*I)/3800671875)/(-16 + 5*d) - 
     ((2137025593916*I)/3162796875)/(-14 + 5*d) + 
     ((I/17225275721760)*(-245757400019729864 + 84458750237376561*d))/
      (-8 + d*(-3 + 2*d))) + B41*((13993149*I)/1250 + 
     ((22336*I)/3)/(-4 + d)^4 + ((671276*I)/45)/(-4 + d)^3 + 
     ((695053*I)/135)/(-4 + d)^2 - ((14281231*I)/1620)/(-4 + d) - 
     ((2091*I)/2)/(-3 + d)^2 + ((44639*I)/9)/(-3 + d) + 
     ((5248*I)/3)/(-2 + d)^3 + ((222304*I)/135)/(-2 + d)^2 - 
     ((17910899*I)/2025)/(-2 + d) + ((3011384*I)/6435)/(-1 + d) + 
     ((5577086*I)/315)/d - ((10447453*I)/37500)*d + 
     ((25845125229*I)/209950)/(-9 + 2*d) - ((8510015*I)/6048)/(-7 + 2*d) - 
     ((415403235*I)/29876)/(-14 + 3*d) - ((1976066*I)/855)/(-10 + 3*d) + 
     ((832*I)/15)/(-8 + 3*d) - ((452225*I)/30303)/(-7 + 3*d) - 
     ((1775351625788*I)/10265625)/(-22 + 5*d) + ((1871439619819*I)/216937500)/
      (-18 + 5*d) + ((658803307769*I)/2171812500)/(-16 + 5*d) + 
     ((718107684526*I)/150609375)/(-14 + 5*d) - 
     ((I/17225275721760)*(-778278239760365912 + 604250866482974825*d))/
      (-8 + d*(-3 + 2*d))) + ((48*I)*B61*(-32 + d*(54 + d*(-23 + 3*d)))*
     (-48 + d*(60 + d*(22 + (-5 + d)*d*(15 + (-6 + d)*d)))))/
    ((-4 + d)^2*(-2 + d)^3*(-1 + d)^2*d*(-8 + d*(-3 + 2*d))) + 
   (((9*I)/20)*A91*(14 - 3*d)^2*(-4 + d)*
     (690304 + d*(-890320 + d*(355936 + 
          d*(-6768 + d*(-29720 + d*(7265 - 558*d + 4*d^2)))))))/
    ((-3 + d)*(-2 + d)^2*(-22 + 5*d)*(-18 + 5*d)*(-16 + 5*d)*(-14 + 5*d)*
     (-8 + d*(-3 + 2*d))) + 
   ((I/8)*B81*(-6144 + 
      d*(-78208 + d*(78496 + d*(-15488 + d*(-9088 + d*(5206 + 
                7*d*(-143 + 10*d))))))))/((-2 + d)^2*d*(-7 + 2*d)*(-5 + 2*d)*
     (-8 + d*(-3 + 2*d))) + (((3*I)/10)*A92*(-4 + d)*(-14 + 3*d)*
     (45696 + d*(17472 + d*(-187560 + d*(186924 + 
            d*(-78994 + d*(16287 + 2*d*(-760 + 21*d))))))))/
    ((-3 + d)*(-2 + d)*(-22 + 5*d)*(-18 + 5*d)*(-16 + 5*d)*(-14 + 5*d)*
     (-8 + d*(-3 + 2*d))) + 
   ((I/4)*C81*(-3072 + 
      d*(-39424 + d*(40432 + d*(-8700 + d*(-4364 + d*(2651 + 
                d*(-520 + 37*d))))))))/((-2 + d)^2*d*(-7 + 2*d)*(-5 + 2*d)*
     (-8 + d*(-3 + 2*d))) - (((27*I)/320)*A94*(14 - 3*d)^2*(-4 + d)^2*
     (298496 + d*(-515072 + d*(397920 + d*(-155784 + 
            d*(22860 + d*(3442 + d*(-1543 + 141*d))))))))/
    ((-3 + d)*(-2 + d)*(-9 + 2*d)*(-7 + 2*d)*(-22 + 5*d)*(-18 + 5*d)*
     (-16 + 5*d)*(-14 + 5*d)*(-8 + d*(-3 + 2*d))) + 
   ((I/8)*A72*(-5316415488 + d*(11324936192 + 
        d*(-9660720896 + d*(3847390976 + d*(-347569664 + d*(-340488496 + 
                d*(168290480 + d*(-37889384 + d*(4780308 + d*(-327751 + 
                        9623*d)))))))))))/((-2 + d)^2*(-9 + 2*d)*(-7 + 2*d)*
     (-18 + 5*d)*(-16 + 5*d)*(-14 + 5*d)*(-8 + d*(-3 + 2*d))) + 
   ((I/6)*C61*(117080064 + d*(-215937024 + 
        d*(-67346944 + d*(471883200 + d*(-501417936 + d*(243042944 + 
                d*(-38579592 + d*(-19738380 + d*(13930543 + d*(-4087284 + 
                        d*(677070 + d*(-62096 + 2475*d)))))))))))))/
    ((-4 + d)^2*(-2 + d)^3*(-1 + d)*d*(-7 + 2*d)*(-5 + 2*d)*(-8 + 3*d)*
     (-8 + d*(-3 + 2*d))) - (((3*I)/320)*A81*(-14 + 3*d)*
     (342918696960 + d*(-947467270144 + d*(1131082568960 + 
          d*(-753794181632 + d*(297522110016 + d*(-63884197280 + 
                d*(2747753600 + d*(2343875840 + d*(-667717332 + d*(79577898 + 
                        d*(-3403009 + 3*d*(-44868 + 4349*d)))))))))))))/
    ((7 - 2*d)^2*(-3 + d)*(-2 + d)^2*(-5 + 2*d)*(-22 + 5*d)*(-18 + 5*d)*
     (-16 + 5*d)*(-14 + 5*d)*(-8 + d*(-3 + 2*d))) + 
   ((I/4)*B62*(78053376 + d*(-113524736 + 
        d*(-181504000 + d*(587618304 + d*(-657146368 + d*(414805504 + 
                d*(-164375416 + d*(41716108 + d*(-6566818 + d*(608473 + 
                        d*(-48780 + d*(9803 + 2*d*(-793 + 48*d))))))))))))))/
    ((-4 + d)^2*(-2 + d)^3*(-1 + d)*d*(-7 + 2*d)*(-5 + 2*d)*(-8 + 3*d)*
     (-8 + d*(-3 + 2*d))) - 
   (I*A71*(6193152 + d*(-718143744 + d*(2700032000 + 
          d*(-4420959920 + d*(4284040224 + d*(-2842310880 + 
                d*(1399367152 + d*(-522553077 + d*(142900822 + d*(-26218955 + 
                        2*d*(1323958 + d*(-15381 + 4*d*(-2652 + 191*
                          d))))))))))))))/((-2 + d)^2*(-1 + d)*d*(-9 + 2*d)*
     (-7 + 2*d)*(-5 + 2*d)*(-18 + 5*d)*(-16 + 5*d)*(-14 + 5*d)*
     (-8 + d*(-3 + 2*d))) - ((I/5)*A73*(-4 + d)*(21042348687360 + 
      d*(-108373724651520 + d*(258382444804608 + 
          d*(-380210165197952 + d*(386439671115008 + d*(-286620397254016 + 
                d*(159496398836208 + d*(-67398764152152 + d*(21655153303376 + 
                      d*(-5248545771632 + d*(942765374031 + d*
                          (-121822645592 + d*(10835029824 + d*(-633170937 + 
                          2*d*(12991679 - 570142*d + 21956*d^
                          2))))))))))))))))/((-3 + d)^2*(-2 + d)^3*(-1 + d)*d*
     (-9 + 2*d)*(-7 + 2*d)*(-5 + 2*d)*(-22 + 5*d)*(-18 + 5*d)*(-16 + 5*d)*
     (-14 + 5*d)*(-8 + d*(-3 + 2*d))) + 
   ((I/60)*A74*(171674173440 + d*(-104840926525440 + 
        d*(425646611358720 + d*(-847300943201152 + d*(1102285763915776 + 
              d*(-1043349205300096 + d*(751140799399440 + 
                  d*(-417917149477624 + d*(180200424051344 + 
                      d*(-59981206945692 + d*(15271419804719 + 
                          d*(-2927740001294 + d*(411986725800 + d*
                          (-40806036002 + d*(2646115126 + 5*d*(-19530103 + 
                          288942*d)))))))))))))))))/
    ((-3 + d)^2*(-2 + d)^2*d*(-9 + 2*d)*(-7 + 2*d)*(-5 + 2*d)*(-7 + 3*d)*
     (-22 + 5*d)*(-18 + 5*d)*(-16 + 5*d)*(-14 + 5*d)*(-8 + d*(-3 + 2*d))) + 
   ((I/60)*A75*(171674173440 + d*(-94576241571840 + 
        d*(373093987200000 + d*(-724806921631872 + d*(929280693590976 + 
              d*(-877448327977856 + d*(636642778850800 + 
                  d*(-359200035720904 + d*(157468904426124 + 
                      d*(-53314303289452 + d*(13802700145839 + 
                          d*(-2690485624324 + d*(385272345635 + d*
                          (-38937532127 + d*(2592510126 + 5*d*(-19927603 + 
                          318942*d)))))))))))))))))/
    ((-3 + d)^2*(-2 + d)^2*d*(-9 + 2*d)*(-7 + 2*d)*(-5 + 2*d)*(-7 + 3*d)*
     (-22 + 5*d)*(-18 + 5*d)*(-16 + 5*d)*(-14 + 5*d)*(-8 + d*(-3 + 2*d))) - 
   ((I/120)*A62*(-62780972728320 + d*(-1132660948254720 + 
        d*(4784357971461120 + d*(-8652182121440512 + 
            d*(9453940713755392 + d*(-7114592770954816 + 
                d*(3972476698363328 + d*(-1733138256392800 + 
                    d*(612995121997888 + d*(-179134564820292 + 
                        d*(43116294506100 + d*(-8346704207723 + 
                          d*(1250215650200 + d*(-137625241082 + d*
                          (10356412272 + 5*d*(-94188481 + 1931298*
                          d)))))))))))))))))/((-4 + d)*(-3 + d)^2*(-2 + d)^2*
     d*(-9 + 2*d)*(-7 + 2*d)*(-5 + 2*d)*(-7 + 3*d)*(-22 + 5*d)*(-16 + 5*d)*
     (-14 + 5*d)*(-8 + d*(-3 + 2*d))))*nf + 
 Cf*(B41*((6544*I)/15 + (32*I)/(40 - 15*d) + ((128*I)/3)/(-4 + d)^3 + 
     ((464*I)/3)/(-4 + d)^2 + ((10912*I)/27)/(-4 + d) + 
     ((16*I)/3)/(-3 + d)^2 + ((2848*I)/9)/(-3 + d) + ((320*I)/3)/(-2 + d)^3 - 
     ((5920*I)/9)/(-2 + d)^2 + ((7130*I)/27)/(-2 + d) + 
     ((25833712*I)/57915)/(-1 + d) - ((96346*I)/63)/d + 
     ((7682*I)/19)/(-10 + 3*d) - ((400*I)/777)/(-7 + 3*d) - 
     ((3436426*I)/28925)/(-18 + 5*d) + ((388678*I)/7425)/(-16 + 5*d) + 
     ((146042*I)/4725)/(-14 + 5*d) + 
     (((32*I)/5067927)*(-2819785055 + 854318224*d))/(-8 + d*(-3 + 2*d))) + 
   ((I/2)*C81*(-4 + d)^2*(-96 + d*(64 + (-2 + d)*d*(-35 + 8*d))))/
    ((-2 + d)^2*d*(-7 + 2*d)*(-5 + 2*d)*(-8 + d*(-3 + 2*d))) + 
   ((8*I)*B61*(4 + d*(-7 + 2*d))*(48 + d*(-56 + d*(35 + d*(-13 + 2*d)))))/
    ((-2 + d)^3*(-1 + d)^2*d*(-8 + d*(-3 + 2*d))) + 
   ((I/3)*A74*(-4 + d)^2*(-1 + d)*
     (672 + d*(-14296 + d*(22136 + d*(-14062 + 
            d*(4486 + d*(-717 + 46*d)))))))/((-3 + d)^2*(-2 + d)^2*d*
     (-7 + 2*d)*(-5 + 2*d)*(-7 + 3*d)*(-8 + d*(-3 + 2*d))) + 
   ((2*I)*B62*(4 + d*(-7 + 2*d))*(-6144 + 
      d*(3328 + d*(3312 + d*(-3504 + d*(1184 + d*(-156 + d + d^2)))))))/
    ((-4 + d)*(-2 + d)^3*(-1 + d)*d*(-8 + 3*d)*(-8 + d*(-3 + 2*d))) + 
   ((4*I)*A73*(-4 + d)^2*(-7808 + 
      d*(25808 + d*(-43500 + d*(42908 + d*(-24532 + d*(7815 + 
                d*(-1231 + 4*d*(14 + d)))))))))/((-3 + d)*(-2 + d)^3*(-1 + d)*
     d*(-7 + 2*d)*(-5 + 2*d)*(-8 + d*(-3 + 2*d))) - 
   ((8*I)*A71*(-4 + d)^2*(-5376 + 
      d*(-366080 + d*(795120 + d*(-596616 + d*(94870 + d*(122983 + 
                d*(-86059 + 2*d*(12427 + 2*d*(-879 + 50*d))))))))))/
    ((-2 + d)^2*(-1 + d)*d*(-7 + 2*d)*(-5 + 2*d)*(-18 + 5*d)*(-16 + 5*d)*
     (-14 + 5*d)*(-8 + d*(-3 + 2*d))) + 
   ((I/3)*C61*(1078272 + d*(-5046912 + 
        d*(8577984 + d*(-7414104 + d*(3547804 + d*(-877250 + 
                d*(52425 + d*(26202 + d*(-6301 + 440*d))))))))))/
    ((-2 + d)^3*(-1 + d)*d*(-7 + 2*d)*(-5 + 2*d)*(-8 + 3*d)*
     (-8 + d*(-3 + 2*d))) - 
   (I*B51*(-6773760 + d*(39731840 + d*(-110493760 + 
          d*(186995864 + d*(-208824940 + d*(158944186 + d*(-83376233 + 
                  d*(29985272 + d*(-7203462 + d*(1084934 + d*(-87173 + 
                          144*d*(12 + d)))))))))))))/
    ((-4 + d)*(-3 + d)*(-2 + d)^3*(-1 + d)^2*d*(-7 + 2*d)*(-5 + 2*d)*
     (-8 + d*(-3 + 2*d))) - 
   (((16*I)/3)*A51*(-27489792 + 
      d*(127746944 + d*(-293866272 + d*(425073624 + 
            d*(-414285860 + d*(279040634 + d*(-130822781 + d*(42334761 + 
                    d*(-9172317 + d*(1236350 + d*(-84770 + 9*d*(57 + 
                          22*d)))))))))))))/((-4 + d)*(-3 + d)*(-2 + d)^3*
     (-1 + d)*d*(-5 + 2*d)*(-10 + 3*d)*(-7 + 3*d)*(-8 + d*(-3 + 2*d))) - 
   (((8*I)/3)*A52*(18117623808 + d*(-98206728192 + 
        d*(253336270848 + d*(-394709489664 + d*(405164710656 + 
              d*(-286108631648 + d*(141898883936 + d*(-49563804432 + 
                    d*(11972955648 + d*(-1895465398 + d*(168905398 + 
                          3*d*(-1091890 + d*(-258439 + 17550*d))))))))))))))/
    ((-4 + d)*(-2 + d)^2*(-1 + d)*d*(-5 + 2*d)*(-10 + 3*d)*(-8 + 3*d)*
     (-18 + 5*d)*(-16 + 5*d)*(-14 + 5*d)*(-8 + d*(-3 + 2*d))) + 
   ((32*I)*B52*(-5275238400 + d*(28631463936 + 
        d*(-75583232512 + d*(124759543936 + d*(-140264146272 + 
              d*(111701779360 + d*(-64227190000 + d*(26809543296 + 
                    d*(-8053518086 + d*(1690395200 + d*(-230425728 + 
                          d*(16248137 + d*(184363 + 6*d*(-20513 + 1100*
                          d)))))))))))))))/((-4 + d)*(-2 + d)^3*(-1 + d)*d*
     (-5 + 2*d)*(-10 + 3*d)*(-8 + 3*d)*(-18 + 5*d)*(-16 + 5*d)*(-14 + 5*d)*
     (-8 + d*(-3 + 2*d))))*nf^2 + 
 Ca*(((32*I)*A72*(-4 + d)^3*(-3 + d)*(156 + d*(-88 + 13*d)))/
    ((-6 + d)*(-2 + d)^2*(-18 + 5*d)*(-16 + 5*d)*(-14 + 5*d)*
     (-8 + d*(-3 + 2*d))) + A52*((-57*I)/5 + (226*I)/(24 - 9*d) + 
     ((180*I)/161)/(-6 + d) - ((128*I)/27)/(-4 + d)^2 + 
     ((64*I)/81)/(-4 + d) - ((256*I)/3)/(-2 + d)^3 + ((992*I)/3)/(-2 + d)^2 - 
     ((20464*I)/27)/(-2 + d) + ((994*I)/27)/(-1 + d)^2 + 
     ((189921022*I)/81081)/(-1 + d) - ((362358*I)/175)/d - 
     ((1385344*I)/17325)/(-5 + 2*d) + ((29002*I)/3325)/(-10 + 3*d) + 
     ((1395534*I)/318175)/(-18 + 5*d) - ((726802*I)/155925)/(-16 + 5*d) + 
     ((678976*I)/14175)/(-14 + 5*d) + 
     ((I/3150333)*(-6315623178 + 2263917781*d))/(-8 + d*(-3 + 2*d))) + 
   A51*((-46*I)/3 + (16*I)/(9 - 3*d) + ((900*I)/161)/(-6 + d) + 
     ((112*I)/27)/(-4 + d) - ((512*I)/3)/(-2 + d)^3 + 
     ((1664*I)/3)/(-2 + d)^2 - ((47498*I)/27)/(-2 + d) + 
     ((421120*I)/81)/(-1 + d) - ((2498536*I)/525)/d + 
     ((3288*I)/25)/(-5 + 2*d) + ((35887*I)/1425)/(-10 + 3*d) + 
     ((2400*I)/259)/(-7 + 3*d) - ((252*I)/445)/(-18 + 5*d) - 
     ((9776*I)/2835)/(-16 + 5*d) + ((121*I)/5)/(-14 + 5*d) + 
     (((2*I)/116562321)*(-259281822492 + 88554116251*d))/
      (-8 + d*(-3 + 2*d))) + B41*((-184*I)/5 + (1760*I)/(1330 - 399*d) + 
     ((200*I)/23)/(-6 + d) + ((256*I)/9)/(-4 + d)^3 - (16*I)/(-4 + d)^2 - 
     ((11068*I)/81)/(-4 + d) - ((809*I)/12)/(-3 + d)^2 + 
     ((5083*I)/9)/(-3 + d) + ((512*I)/3)/(-2 + d)^3 - (712*I)/(-2 + d)^2 + 
     ((64691*I)/27)/(-2 + d) + ((11177*I)/108)/(-1 + d)^2 - 
     ((2487213985*I)/243243)/(-1 + d) + ((697745*I)/63)/d + 
     ((720*I)/259)/(-7 + 3*d) + ((1718213*I)/28925)/(-18 + 5*d) - 
     ((169417*I)/22275)/(-16 + 5*d) + ((734954*I)/4725)/(-14 + 5*d) - 
     (((4*I)/349686963)*(-818716269985 + 415849259378*d))/
      (-8 + d*(-3 + 2*d))) - ((I/4)*C81*(-4 + d)^2*
     (-96 + d*(64 + (-2 + d)*d*(-35 + 8*d))))/((-2 + d)^2*d*(-7 + 2*d)*
     (-5 + 2*d)*(-8 + d*(-3 + 2*d))) + 
   ((I/6)*A61*(-4 + d)^2*(-720 + d*(-58 + d*(645 + d*(-303 + 40*d)))))/
    ((-3 + d)*(-2 + d)^2*(-1 + d)^2*(-5 + 2*d)*(-8 + d*(-3 + 2*d))) + 
   ((2*I)*A73*(-4 + d)^2*(-399744 + 
      d*(791280 + d*(-571616 + d*(124074 + d*(64357 + d*(-49740 + 
                d*(13596 + d*(-1663 + 4*d*(13 + d))))))))))/
    ((-3 + d)^2*(-2 + d)^3*(-1 + d)*d*(-7 + 2*d)*(-5 + 2*d)*
     (-8 + d*(-3 + 2*d))) + ((4*I)*A71*(-4 + d)^2*
     (-5376 + d*(-366080 + d*(795120 + d*(-596616 + 
            d*(94870 + d*(122983 + d*(-86059 + 2*d*(12427 + 2*d*(-879 + 
                      50*d))))))))))/((-2 + d)^2*(-1 + d)*d*(-7 + 2*d)*
     (-5 + 2*d)*(-18 + 5*d)*(-16 + 5*d)*(-14 + 5*d)*(-8 + d*(-3 + 2*d))) + 
   ((I/6)*C61*(423936 + 
      d*(-63744 + d*(-1147584 + d*(1907280 + d*(-1524748 + d*(703820 + 
                d*(-194809 + d*(31748 + d*(-2803 + 104*d))))))))))/
    ((-4 + d)*(-2 + d)^2*(-1 + d)*d*(-7 + 2*d)*(-5 + 2*d)*(-8 + 3*d)*
     (-8 + d*(-3 + 2*d))) + ((2*I)*A63*(-4 + d)*
     (116121600 + d*(-271555200 + d*(269307392 + 
          d*(-144318272 + d*(42819472 + d*(-5474488 + d*(-542608 + 
                  d*(303964 + d*(-42389 + 2144*d))))))))))/
    ((-3 + d)*(-2 + d)^3*(-1 + d)*d*(-5 + 2*d)*(-18 + 5*d)*(-16 + 5*d)*
     (-14 + 5*d)*(-8 + d*(-3 + 2*d))) + 
   ((I/6)*A74*(-4 + d)*(16128 + 
      d*(-507072 + d*(1801888 + d*(-2613008 + d*(2070006 + d*(-1008253 + 
                d*(318233 + d*(-66001 + d*(8781 - 686*d + 24*d^2))))))))))/
    ((-6 + d)*(-3 + d)^2*(-2 + d)^2*d*(-7 + 2*d)*(-5 + 2*d)*(-7 + 3*d)*
     (-8 + d*(-3 + 2*d))) - ((I/2)*B51*(-8 + 3*d)*
     (73489920 + d*(-257483136 + d*(370067744 + 
          d*(-272768312 + d*(92786284 + d*(8460854 + d*(-22871981 + 
                  d*(10649052 + d*(-2643294 + d*(374038 + d*(-26209 + 
                          16*d*(17 + 3*d)))))))))))))/
    ((-4 + d)^2*(-3 + d)*(-2 + d)^3*(-1 + d)^2*d*(-7 + 2*d)*(-5 + 2*d)*
     (-8 + d*(-3 + 2*d))) + 
   (((8*I)/3)*B52*(-279096606720 + d*(1243099017216 + 
        d*(-2419467844608 + d*(2678263061248 + d*(-1797872612864 + 
              d*(666730366528 + d*(-26531497552 + d*(-119521792920 + 
                    d*(75302849084 + d*(-25972597330 + d*(5825480174 + 
                          d*(-864277246 + d*(80065087 + d*(-3787935 + 2*d*
                          (5453 + 2400*d))))))))))))))))/
    ((-4 + d)^2*(-2 + d)^3*(-1 + d)^2*d*(-5 + 2*d)*(-10 + 3*d)*(-18 + 5*d)*
     (-16 + 5*d)*(-14 + 5*d)*(-8 + d*(-3 + 2*d))))*nf^2
    );


==> anc/FFqqb <==
(***********************************************************)
(** Form factors up to three loops for spin 2 production  **)
(**              Initial states : quark                   **)
(**                                                       **)
(** T. Ahmed, G. Das, P. Mathews, N. Rana & V. Ravindran  **)
(**                                                       **)
(** Notations:                                            **)
(** Ca = C_A, Cf = C_F, nf = n_f                          **)
(**                                                       **)
(** A2 : One loop bubble integral                         **)
(** A3, A4, A6 : Two loop integrals                       **)
(** All other terms starting with A, B or C are the three **) 
(** loop integrals (described in the paper)               **)
(***********************************************************)


(*** One loop form factor ***)

F1qqb = ( ((-I)*A2*Cf*(64 - 34*d + 5*d^2))/((-4 + d)*(-2 + d)) );



(*** Two loop form factor ***)

F2qqb = ( Cf^2*(A3*(1229/16 + 280/(9 - 9*d) + 288/(-4 + d)^3 + 72/(-4 + d)^2 +
     860/(9*(-4 + d)) + 43/(2*(-3 + d)) + 64/(-2 + d)^2 + 24/(-2 + d) -
     (261*d)/16 - 15085/(64*(-7 + 2*d)) - 21293/(576*(-5 + 2*d))) +
   A4*(-409/432 + 23681/(960 - 384*d) + 380/(216 - 81*d) - 40/(-4 + d)^2 +
     76/(3*(-4 + d)) + 64/(-2 + d)^2 + 56/(-2 + d) - 2155/(64*(-7 + 2*d)) +
     (d*(-815 + 96*d))/144) - (A2^2*(64 + d*(-34 + 5*d))*
     (-32 + d*(34 + (-9 + d)*d)))/((-1 + d)*(8 - 6*d + d^2)^2) -
   (A6*(144 + d*(-24 + (-4 + d)*d)))/(8*(-7 + 2*d)*(-5 + 2*d))) +
 Ca*Cf*(A3*(1555/32 + 376/(6 - 3*d) - 96/(-4 + d)^3 + 240/(-4 + d)^2 +
     2210/(9*(-4 + d)) + 5/(4*(-3 + d)) + 64/(-2 + d)^2 +
     128/(3*(-1 + d)^2) + 32/d + (561*d)/32 + 62755/(384*(-7 + 2*d)) +
     8881/(1152*(-5 + 2*d))) + A4*(-173/32 + 280/(6 - 3*d) + 16/(-4 + d)^2 -
     152/(3*(-4 + d)) + 64/(-2 + d)^2 + 989/(15*(-1 + d)) - 48/d +
     (107*d)/32 - d^2/2 + 8965/(384*(-7 + 2*d)) + 9877/(384*(-5 + 2*d)) +
     76/(5*(-8 + 3*d))) + (A6*(-416 + d*(192 + d*(-24 + (14 - 3*d)*d))))/
    (16*(-2 + d)*(-7 + 2*d)*(-5 + 2*d)) -
   (16*A2^2*(-48 + d*(60 + d*(22 + (-5 + d)*d*(15 + (-6 + d)*d)))))/
    ((-4 + d)*d*(2 - 3*d + d^2)^2)) +
 Cf*((-4*A2^2*(48 + d*(-56 + d*(35 + d*(-13 + 2*d)))))/
    (d*(2 - 3*d + d^2)^2) +
   (4*A3*(-128 + d*(-112 + d*(532 + d*(-610 + d*(333 + d*(-88 + 9*d)))))))/
    ((-4 + d)*d*(2 - 3*d + d^2)^2) +
   (A4*(6144 -
      d*(3328 + d*(3312 + d*(-3504 + d*(1184 + d*(-156 + d + d^2)))))))/
    ((-4 + d)*(-2 + d)^2*(-1 + d)*d*(-8 + 3*d)))*nf );



(*** Three loop form factor ***)

F3qqb = ( Ca^2*Cf*(A74*((-1582368491*I)/30000000 + ((8*I)/5)/(-4 + d) + 
     ((3*I)/2)/(-3 + d)^2 + ((201401*I)/1260)/(-3 + d) - (16*I)/(-2 + d)^2 - 
     ((863*I)/9)/(-2 + d) + ((79576*I)/7293)/(-1 + d) + 
     ((13259*I)/6656)/(-9 + 2*d) + ((3091001*I)/161280)/(-7 + 2*d) + 
     ((711*I)/10)/(-5 + 2*d) + ((285667118*I)/418359375)/(-22 + 5*d) - 
     ((74022133*I)/15234375)/(-18 + 5*d) - ((283325431684*I)/502734375)/
      (-16 + 5*d) - ((1178351732*I)/8203125)/(-14 + 5*d) + 
     ((I/18000000)*(25600000 + 3*d^2*(203702323 + 20*d*(-979987 + 26487*d))))/
      d) + A75*((-14943816419*I)/270000000 + ((4*I)/5)/(-6 + d) + 
     ((8*I)/5)/(-4 + d) + ((113*I)/24)/(-3 + d)^2 + 
     ((93171*I)/560)/(-3 + d) - ((16*I)/3)/(-2 + d)^2 - 
     ((707*I)/9)/(-2 + d) + ((1965109*I)/291720)/(-1 + d) + 
     ((13259*I)/6656)/(-9 + 2*d) + ((2749241*I)/161280)/(-7 + 2*d) + 
     ((413*I)/10)/(-5 + 2*d) + ((4675*I)/3024)/(-7 + 3*d) + 
     ((285667118*I)/418359375)/(-22 + 5*d) - ((74022133*I)/15234375)/
      (-18 + 5*d) - ((283325431684*I)/502734375)/(-16 + 5*d) - 
     ((1178351732*I)/8203125)/(-14 + 5*d) + 
     ((I/126000000)*(153600000 + 7*d^2*(625106969 + 
          60*d*(-929987 + 26487*d))))/d) + 
   A61*((-3922821641*I)/33750000 + ((64*I)/15)/(-4 + d)^3 - 
     ((2344*I)/45)/(-4 + d)^2 + ((1267*I)/270)/(-4 + d) - 
     ((541*I)/16)/(-3 + d) + ((32*I)/5)/(-2 + d)^2 - ((7238*I)/45)/(-2 + d) + 
     ((595*I)/36)/(-1 + d)^2 + ((3412403513*I)/11552112)/(-1 + d) + 
     ((1763*I)/48)/(-5 + 2*d) - ((2278952*I)/22869)/(-14 + 3*d) + 
     ((62927382196*I)/219140625)/(-22 + 5*d) + ((697218*I)/5078125)/
      (-18 + 5*d) - ((104240345897*I)/850781250)/(-16 + 5*d) - 
     ((7783706836*I)/73828125)/(-14 + 5*d) + 
     ((I/12375000)*(-4567500000 + 11*d^2*(110174438 + 
          15*d*(-1137318 + 58781*d))))/d) + 
   A62*((29712379367*I)/21600000 - ((16*I)/7)/(-6 + d) + 
     ((176*I)/5)/(-4 + d)^2 - ((5432*I)/27)/(-4 + d) - 
     ((64*I)/3)/(-3 + d)^2 - ((266793*I)/280)/(-3 + d) - 
     ((1024*I)/9)/(-2 + d)^2 + ((180316*I)/135)/(-2 + d) + 
     ((17150*I)/33)/(-1 + d)^2 - ((221316584*I)/55539)/(-1 + d) - 
     ((39777*I)/4160)/(-9 + 2*d) - ((147949*I)/2688)/(-7 + 2*d) - 
     ((12008233*I)/26880)/(-5 + 2*d) + ((2921875*I)/68796)/(-7 + 3*d) - 
     ((2317243316*I)/83671875)/(-22 + 5*d) + ((45266751015067*I)/23226328125)/
      (-16 + 5*d) + ((55197673928*I)/34453125)/(-14 + 5*d) - 
     ((I/176400000)*(-599493120000 + 49*d^2*(2435141651 + 
          6*d*(-45596807 + 1853170*d))))/d) + 
   B51*((-700421367*I)/156250 - ((1152*I)/5)/(-4 + d)^4 - 
     ((31928*I)/15)/(-4 + d)^3 - ((19768*I)/5)/(-4 + d)^2 - 
     ((89009*I)/27)/(-4 + d) - (115*I)/(-3 + d) + (2240*I)/(-2 + d)^3 - 
     ((62704*I)/15)/(-2 + d)^2 + ((399274*I)/75)/(-2 + d) - 
     ((1558*I)/3)/(-1 + d)^3 - ((207472*I)/9)/(-1 + d)^2 + 
     ((185939737*I)/196911)/(-1 + d) - ((2467773*I)/1700)/(-9 + 2*d) + 
     ((7021*I)/9)/(-7 + 2*d) - ((488171*I)/540)/(-5 + 2*d) + 
     ((2042838808192*I)/219140625)/(-22 + 5*d) - ((18401680794*I)/5078125)/
      (-18 + 5*d) + ((704546893*I)/38671875)/(-16 + 5*d) + 
     ((37125660968*I)/3765234375)/(-14 + 5*d) + 
     ((I/1203125)*(140217000000 + d*(-45926775000 + 
          77*d^2*(42028948 + 45*d*(-80094 + 2977*d)))))/d^2) + 
   A73*((59889829*I)/62500 + (493*I)/(9 - 3*d) + (9*I)/(-3 + d)^2 - 
     (768*I)/(-2 + d)^3 - ((880*I)/3)/(-2 + d)^2 - 
     ((533918*I)/225)/(-2 + d) + (6516*I)/(-1 + d)^2 + 
     ((43525813*I)/9724)/(-1 + d) - ((3561*I)/3400)/(-9 + 2*d) + 
     ((2885*I)/504)/(-7 + 2*d) + ((13488*I)/5)/(-5 + 2*d) - 
     ((8978944*I)/43828125)/(-22 + 5*d) - ((49791518*I)/3046875)/
      (-18 + 5*d) + ((18274112*I)/103125)/(-16 + 5*d) + 
     ((60750136*I)/9296875)/(-14 + 5*d) - 
     ((I/962500)*(27596800000 + d*(-511680000 + 
          77*d^2*(3882839 + d*(-261073 + 7615*d)))))/d^2) + 
   A52*((-1466798749*I)/4218750 - ((432*I)/7)/(-6 + d) - 
     ((1408*I)/15)/(-4 + d)^4 - ((140272*I)/135)/(-4 + d)^3 - 
     ((1143452*I)/405)/(-4 + d)^2 - ((2100037*I)/1215)/(-4 + d) - 
     (256*I)/(-2 + d)^3 + ((5648*I)/9)/(-2 + d)^2 + 
     ((57142*I)/135)/(-2 + d) - ((43508224*I)/3465)/(-1 + d)^2 - 
     ((23410957110676*I)/2653375725)/(-1 + d) + ((7246503*I)/8840)/
      (-9 + 2*d) + ((147949*I)/252)/(-7 + 2*d) + ((180004001*I)/415800)/
      (-5 + 2*d) + ((22789520*I)/7623)/(-14 + 3*d) + 
     ((35578456*I)/297675)/(-10 + 3*d) - ((295136*I)/675)/(-8 + 3*d) + 
     ((3291200*I)/154791)/(-7 + 3*d) - ((6486662140784*I)/657421875)/
      (-22 + 5*d) - ((87978978774*I)/55859375)/(-18 + 5*d) - 
     ((26236898128501*I)/116131640625)/(-16 + 5*d) - 
     ((638073166912*I)/79069921875)/(-14 + 5*d) - 
     ((I/227390625)*(-21323055600000 + d*(3602361600000 + 
          539*d^2*(-169948181 + 30*d*(-666739 + 63519*d)))))/d^2) + 
   B52*((51514521304*I)/6328125 + (2944*I)/(200 - 75*d) + 
     ((72*I)/7)/(-6 + d) + ((7552*I)/15)/(-4 + d)^4 + 
     ((20312*I)/15)/(-4 + d)^3 + ((42934*I)/15)/(-4 + d)^2 + 
     ((108421*I)/54)/(-4 + d) - (2496*I)/(-2 + d)^3 + 
     ((29608*I)/15)/(-2 + d)^2 - ((1036027*I)/225)/(-2 + d) - 
     ((4165*I)/3)/(-1 + d)^3 + ((9701038*I)/315)/(-1 + d)^2 + 
     ((225973839947*I)/241215975)/(-1 + d) + ((897372*I)/425)/(-9 + 2*d) + 
     ((57704512*I)/17325)/(-5 + 2*d) - ((3196252*I)/99225)/(-10 + 3*d) - 
     ((809593706656*I)/73046875)/(-22 + 5*d) + ((184932805461*I)/55859375)/
      (-18 + 5*d) - ((13426575469*I)/77343750)/(-16 + 5*d) + 
     ((152863936528*I)/3765234375)/(-14 + 5*d) - 
     (((2*I)/32484375)*(2609248950000 + d*(-713889601875 + 
          154*d^2*(517945336 + 15*d*(-3413689 + 138462*d)))))/d^2) + 
   A51*((-384920223637*I)/33750000 + (122*I)/(9 - 3*d) - 
     ((720*I)/7)/(-6 + d) - ((256*I)/3)/(-4 + d)^4 - 
     ((268864*I)/45)/(-4 + d)^3 - ((670796*I)/45)/(-4 + d)^2 - 
     ((6774398*I)/405)/(-4 + d) + (2560*I)/(-2 + d)^3 - 
     ((63088*I)/15)/(-2 + d)^2 + ((1080818*I)/225)/(-2 + d) - 
     ((6528896*I)/189)/(-1 + d)^2 - ((24938999636*I)/9648639)/(-1 + d) - 
     ((404886933*I)/176800)/(-9 + 2*d) + ((739745*I)/144)/(-7 + 2*d) - 
     ((30761237*I)/21600)/(-5 + 2*d) - ((67810972*I)/99225)/(-10 + 3*d) - 
     ((9350*I)/567)/(-7 + 3*d) + ((3358017684112*I)/219140625)/(-22 + 5*d) + 
     ((6849633126*I)/5078125)/(-18 + 5*d) - ((1493074404274*I)/1173046875)/
      (-16 + 5*d) - ((74276262644*I)/1255078125)/(-14 + 5*d) + 
     ((I/86625000)*(18654451200000 + d*(-5382816000000 + 
          77*d^2*(7314447241 + 90*d*(-9183683 + 434702*d)))))/d^2) + 
   A63*((-24684559961*I)/7500000 - ((96*I)/5)/(-4 + d)^3 - 
     ((3092*I)/15)/(-4 + d)^2 - ((2803*I)/10)/(-4 + d) - (I/4)/(-3 + d) - 
     (128*I)/(-2 + d)^3 + ((5408*I)/15)/(-2 + d)^2 - ((1904*I)/25)/(-2 + d) - 
     ((29155*I)/6)/(-1 + d)^2 + ((2326311415*I)/262548)/(-1 + d) - 
     ((115651431*I)/707200)/(-9 + 2*d) - ((739745*I)/4032)/(-7 + 2*d) + 
     ((99157*I)/1152)/(-5 + 2*d) + ((71917008224*I)/73046875)/(-22 + 5*d) + 
     ((280001576*I)/5078125)/(-18 + 5*d) - ((116531833657*I)/1005468750)/
      (-16 + 5*d) - ((798622786384*I)/1255078125)/(-14 + 5*d) + 
     ((I/57750000)*(166320000000 + d*(-571644000000 + 
          77*d^2*(1000929809 + 10*d*(-12160511 + 521142*d)))))/d^2) + 
   B41*((-42770012161*I)/2812500 + (520*I)/(-6 + d) - 
     ((20864*I)/5)/(-4 + d)^5 - ((527816*I)/45)/(-4 + d)^4 - 
     ((981028*I)/27)/(-4 + d)^3 - ((20702377*I)/405)/(-4 + d)^2 - 
     ((151181009*I)/4860)/(-4 + d) + ((4369*I)/24)/(-3 + d)^2 + 
     ((911*I)/9)/(-3 + d) - (4416*I)/(-2 + d)^3 + 
     ((582712*I)/45)/(-2 + d)^2 - ((11289382*I)/675)/(-2 + d) + 
     ((7595*I)/3)/(-1 + d)^3 + ((408556133*I)/5544)/(-1 + d)^2 + 
     ((965981272649*I)/19297278)/(-1 + d) - ((2878934597*I)/22100)/
      (-9 + 2*d) + ((181735*I)/36)/(-7 + 2*d) - ((266637384*I)/4235)/
      (-14 + 3*d) - ((752284*I)/2205)/(-10 + 3*d) + ((935*I)/52)/(-7 + 3*d) + 
     ((303971265155896*I)/657421875)/(-22 + 5*d) + ((91006702486*I)/5078125)/
      (-18 + 5*d) + ((220211434746533*I)/66360937500)/(-16 + 5*d) - 
     ((4630642277456*I)/11295703125)/(-14 + 5*d) + 
     ((I/43312500)*(-22745646000000 + d*(4105718300000 + 
          2079*d^2*(214658279 + 5*d*(-10010591 + 635974*d)))))/d^2) + 
   ((I/2)*B81*(-1152 + 
      d*(1600 + d*(80 + d*(-1198 + d*(745 + d*(-181 + 16*d)))))))/
    ((-2 + d)^2*(-1 + d)*d*(-7 + 2*d)*(-5 + 2*d)) + 
   ((I/2)*C81*(-384 + 
      d*(736 + d*(-528 + d*(100 + d*(-32 + d*(45 + d*(-17 + 2*d))))))))/
    ((-2 + d)^2*(-1 + d)*d*(-7 + 2*d)*(-5 + 2*d)) + 
   ((I/40)*A92*(-14 + 3*d)*(-2409984 + 
      d*(7628992 + d*(-10094128 + d*(7273520 + 
            d*(-3133048 + d*(828932 + d*(-131959 + d*(11689 + 6*(-80 + d)*
                     d)))))))))/((-3 + d)*(-2 + d)*(-1 + d)*(-22 + 5*d)*
     (-18 + 5*d)*(-16 + 5*d)*(-14 + 5*d)) - 
   (((3*I)/640)*A94*(14 - 3*d)^2*(22376448 + 
      d*(-46723072 + d*(41661056 + d*(-20722112 + 
            d*(6267696 + d*(-1165888 + d*(125032 + d*(-5864 + 3*d*(-33 + 
                      5*d))))))))))/((-3 + d)*(-2 + d)*(-9 + 2*d)*(-7 + 2*d)*
     (-22 + 5*d)*(-18 + 5*d)*(-16 + 5*d)*(-14 + 5*d)) + 
   ((16*I)*B61*(-4608 + 
      d*(14976 + d*(-23936 + d*(20512 + d*(-6244 + d*(-4396 + 
                d*(5291 + d*(-2390 + d*(577 - 74*d + 4*d^2))))))))))/
    ((-4 + d)^2*d^2*(2 - 3*d + d^2)^3) - 
   ((I/80)*A91*(14 - 3*d)^2*(132710400 + 
      d*(-246698496 + d*(92371968 + d*(152663840 + 
            d*(-218347792 + d*(135502784 + d*(-50040184 + d*(11803226 + 
                    d*(-1791025 + 3*d*(56345 + 72*(-42 + d)*d)))))))))))/
    ((-4 + d)*(-3 + d)*(-2 + d)^2*(-1 + d)*d*(-22 + 5*d)*(-18 + 5*d)*
     (-16 + 5*d)*(-14 + 5*d)) + 
   (I*B62*(-20643840 + d*(61476864 + d*(-98125312 + 
          d*(130827136 + d*(-152217504 + d*(133612232 + d*(-81926212 + 
                  d*(34617958 + d*(-10112501 + d*(2050160 + d*(-289862 + 
                          3*d*(9595 + 4*d*(-163 + 6*d))))))))))))))/
    ((-4 + d)^2*(-2 + d)^3*(-1 + d)^2*d^2*(-7 + 2*d)*(-5 + 2*d)*(-8 + 3*d)) + 
   ((I/3)*C61*(-61931520 + d*(186126336 + 
        d*(-310347264 + d*(442696832 + d*(-542916544 + d*(495166608 + 
                d*(-315631408 + d*(139782800 + d*(-43236636 + d*(9344221 + 
                        d*(-1397573 + d*(140997 + d*(-8975 + 286*
                          d))))))))))))))/((-4 + d)^2*(-2 + d)^3*(-1 + d)^2*
     d^2*(-7 + 2*d)*(-5 + 2*d)*(-8 + 3*d)) - 
   ((I/16)*A72*(1783627776 + d*(-5475188736 + 
        d*(20414121984 + d*(-54748764672 + d*(84387375616 + d*(-80521325440 + 
                d*(50983758912 + d*(-22326470752 + d*(6900908144 + 
                      d*(-1511912456 + d*(232351508 + d*(-24374872 + 
                          d*(1657371 + d*(-66058 + 1195*d)))))))))))))))/
    ((-6 + d)*(-4 + d)*(-2 + d)^2*(-1 + d)*d*(-9 + 2*d)*(-7 + 2*d)*
     (-18 + 5*d)*(-16 + 5*d)*(-14 + 5*d)) + 
   ((I/4)*A71*(-966131712 + d*(27685029888 + 
        d*(-117905337600 + d*(238825866048 + d*(-292578730304 + 
              d*(240394455056 + d*(-139793375408 + d*(59212486188 + 
                    d*(-18504906076 + d*(4268535083 + d*(-718263684 + 
                          d*(85861101 + 2*d*(-3473355 + d*(174097 + 4*d*
                          (-1127 + 9*d))))))))))))))))/
    ((-6 + d)*(-4 + d)*(-2 + d)^2*(-1 + d)*d*(-9 + 2*d)*(-7 + 2*d)*(-5 + 2*d)*
     (-18 + 5*d)*(-16 + 5*d)*(-14 + 5*d)) + 
   ((I/640)*A81*(-14 + 3*d)*(490497638400 + 
      d*(-1981648281600 + d*(3670925448192 + d*(-3988319683840 + 
            d*(2672411400320 + d*(-983759037504 + d*(3540896736 + 
                  d*(227458851472 + d*(-149463735704 + d*(56787260884 + 
                        d*(-14675568506 + d*(2666868528 + d*(-336441753 + 
                          d*(27982652 + d*(-1367479 + 29202*d))))))))))))))))/
    ((7 - 2*d)^2*(-4 + d)*(-3 + d)*(-2 + d)^2*(-1 + d)*d*(-5 + 2*d)*
     (-22 + 5*d)*(-18 + 5*d)*(-16 + 5*d)*(-14 + 5*d))) + 
 Ca*Cf^2*(((-I/16)*C81*(64 + d*(-34 + 5*d))*(144 + d*(-24 + (-4 + d)*d)))/
    ((-4 + d)*(-2 + d)*(-7 + 2*d)*(-5 + 2*d)) + 
   (I/28800)*C61*(2847700 + 4338688/(8 - 3*d) - 1843200/(-4 + d)^3 + 
     2304000/(-4 + d)^2 - 3097600/(-4 + d) + 7372800/(-2 + d)^3 - 
     5529600/(-2 + d)^2 - 11443200/(-2 + d) + 3932160/(-1 + d)^2 - 
     4280704/(-1 + d) + 4040625/(-7 + 2*d) + 24273025/(-5 + 2*d) + 
     (300*(18432 + d^2*(-2153 + 240*d)))/d) + 
   A75*((99236538331*I)/270000000 - ((24*I)/5)/(-4 + d) + 
     ((27*I)/8)/(-3 + d)^2 - ((886087*I)/1680)/(-3 + d) + 
     ((32*I)/3)/(-2 + d)^2 - ((463*I)/15)/(-2 + d) + 
     ((79576*I)/7293)/(-1 + d) - ((53840413*I)/5091840)/(-9 + 2*d) + 
     ((127571*I)/23040)/(-7 + 2*d) - ((2739*I)/64)/(-5 + 2*d) - 
     ((5525*I)/432)/(-7 + 3*d) - ((18965298*I)/46484375)/(-22 + 5*d) - 
     ((797054449*I)/45703125)/(-18 + 5*d) + ((796474277216*I)/502734375)/
      (-16 + 5*d) + ((10644330008*I)/19921875)/(-14 + 5*d) - 
     (I/18000000)*d*(2370924271 + 60*d*(-3304243 + 95013*d))) + 
   A62*((-167460525637*I)/21600000 - ((3952*I)/45)/(-4 + d)^2 + 
     ((1388*I)/5)/(-4 + d) - ((305*I)/8)/(-3 + d)^2 + 
     ((2484091*I)/840)/(-3 + d) - (384*I)/(-2 + d)^2 + 
     ((336532*I)/225)/(-2 + d) + ((4838995*I)/5049)/(-1 + d) + 
     ((53840413*I)/1060800)/(-9 + 2*d) + ((284773*I)/1792)/(-7 + 2*d) + 
     ((190501*I)/448)/(-5 + 2*d) - ((265625*I)/756)/(-7 + 3*d) + 
     ((2691596228*I)/27890625)/(-22 + 5*d) - ((3844875270776*I)/703828125)/
      (-16 + 5*d) - ((1200463206896*I)/251015625)/(-14 + 5*d) + 
     (I/1200000)*d*(3307242133 + 2*d*(-178371293 + 7084330*d))) + 
   ((I/16)*B81*(-32 + d*(34 + (-9 + d)*d))*
     (416 + d*(-192 + d*(24 + d*(-14 + 3*d)))))/((-4 + d)*(-2 + d)^2*(-1 + d)*
     (-7 + 2*d)*(-5 + 2*d)) + A52*((12303612691*I)/703125 + 
     ((35072*I)/45)/(-4 + d)^4 - ((3008*I)/45)/(-4 + d)^3 + 
     ((86176*I)/135)/(-4 + d)^2 - ((1288664*I)/405)/(-4 + d) - 
     (1024*I)/(-2 + d)^3 + ((10688*I)/3)/(-2 + d)^2 - 
     ((2253946*I)/225)/(-2 + d) - ((253952*I)/315)/(-1 + d)^2 + 
     ((121595386563916*I)/7960127175)/(-1 + d) - ((96992041*I)/44200)/
      (-9 + 2*d) - ((284773*I)/168)/(-7 + 2*d) - ((16411159*I)/20790)/
      (-5 + 2*d) - ((2011635*I)/847)/(-14 + 3*d) - ((78671248*I)/59535)/
      (-10 + 3*d) + ((34864*I)/225)/(-8 + 3*d) - ((299200*I)/1701)/
      (-7 + 3*d) + ((465482095792*I)/19921875)/(-22 + 5*d) + 
     ((534740525171*I)/55859375)/(-18 + 5*d) + 
     ((65493060268568*I)/38710546875)/(-16 + 5*d) + 
     ((3804461996464*I)/11295703125)/(-14 + 5*d) + 
     ((I/843750)*(-26373600000 + d^2*(-2366916143 + 
          120*d*(815552 + 13563*d))))/d) + 
   A73*((-416865417*I)/62500 + (16347*I)/(20 - 8*d) + ((77*I)/2)/(-3 + d)^2 - 
     ((6393*I)/35)/(-3 + d) + (512*I)/(-2 + d)^3 - (2880*I)/(-2 + d)^2 + 
     ((1819012*I)/225)/(-2 + d) + (288*I)/(-1 + d)^2 - 
     ((1036324*I)/187)/(-1 + d) + ((403927*I)/99450)/(-9 + 2*d) + 
     ((26491*I)/126)/(-7 + 2*d) - ((13915368*I)/9296875)/(-22 + 5*d) - 
     ((163823276*I)/703125)/(-18 + 5*d) - ((4647281152*I)/100546875)/
      (-16 + 5*d) + ((1781595568*I)/1859375)/(-14 + 5*d) + 
     ((I/18750)*(179200000 + 3*d^2*(8962485 + d*(-800379 + 27730*d))))/d) + 
   B51*((101333536343*I)/2500000 + (149*I)/(6 - 2*d) + 
     ((10624*I)/5)/(-4 + d)^4 - ((17056*I)/15)/(-4 + d)^3 + 
     ((50504*I)/15)/(-4 + d)^2 - ((10966*I)/3)/(-4 + d) + 
     ((19168*I)/5)/(-2 + d)^2 - ((3749408*I)/225)/(-2 + d) + 
     ((256*I)/3)/(-1 + d)^3 - ((5608*I)/9)/(-1 + d)^2 + 
     ((13382377529*I)/787644)/(-1 + d) + ((31102379*I)/5525)/(-9 + 2*d) + 
     ((5072389*I)/1152)/(-7 + 2*d) + ((4597783*I)/3456)/(-5 + 2*d) - 
     ((144543171136*I)/6640625)/(-22 + 5*d) + ((95336981936*I)/5078125)/
      (-18 + 5*d) - ((32196277016*I)/502734375)/(-16 + 5*d) + 
     ((16303053184*I)/537890625)/(-14 + 5*d) - 
     ((I/500000)*(19904000000 + d^2*(5945013139 + 
          720*d*(-889031 + 36316*d))))/d) + 
   A51*((3050969311363*I)/33750000 + (440*I)/(9 - 3*d) + 
     ((50176*I)/15)/(-4 + d)^4 + ((39168*I)/5)/(-4 + d)^3 + 
     ((884704*I)/45)/(-4 + d)^2 + ((2028032*I)/135)/(-4 + d) - 
     (512*I)/(-2 + d)^3 + ((38016*I)/5)/(-2 + d)^2 - 
     ((1304824*I)/45)/(-2 + d) - ((96256*I)/63)/(-1 + d)^2 + 
     ((275791548688*I)/9648639)/(-1 + d) + ((5322163*I)/544)/(-9 + 2*d) - 
     ((1423865*I)/96)/(-7 + 2*d) + ((758441*I)/360)/(-5 + 2*d) - 
     ((84050504*I)/19845)/(-10 + 3*d) + ((11050*I)/81)/(-7 + 3*d) - 
     ((201585753096*I)/6640625)/(-22 + 5*d) + ((296353308776*I)/5078125)/
      (-18 + 5*d) + ((185281293728*I)/38671875)/(-16 + 5*d) + 
     ((253972815104*I)/537890625)/(-14 + 5*d) - 
     ((I/62500)*(4486400000 + d^2*(1764929603 + 
          5*d*(-44068841 + 2014088*d))))/d) + 
   A63*((5277574331*I)/312500 + (8155*I)/(160 - 64*d) + (112*I)/(8 - 3*d) + 
     (239*I)/(6 - 2*d) + ((640*I)/3)/(-4 + d)^3 + ((17968*I)/45)/(-4 + d)^2 + 
     ((24356*I)/135)/(-4 + d) - (512*I)/(-2 + d)^3 + 
     ((34112*I)/15)/(-2 + d)^2 - ((1403312*I)/225)/(-2 + d) - 
     ((22449476*I)/65637)/(-1 + d) + ((346954293*I)/707200)/(-9 + 2*d) + 
     ((1423865*I)/2688)/(-7 + 2*d) - ((14543751456*I)/6640625)/(-22 + 5*d) - 
     ((5551623704*I)/5078125)/(-18 + 5*d) + ((274911531584*I)/502734375)/
      (-16 + 5*d) + ((3038931933376*I)/1255078125)/(-14 + 5*d) - 
     ((I/1500000)*(2880000000 + d^2*(8523138617 + 
          20*d*(-50765102 + 2122773*d))))/d) + 
   B52*((-405200612621*I)/6328125 + (1952*I)/(200 - 75*d) - 
     ((41984*I)/15)/(-4 + d)^4 - (800*I)/(-4 + d)^3 - 
     ((14488*I)/45)/(-4 + d)^2 + ((188596*I)/135)/(-4 + d) + 
     (768*I)/(-2 + d)^3 - ((124448*I)/15)/(-2 + d)^2 + 
     ((6022148*I)/225)/(-2 + d) + ((111028*I)/105)/(-1 + d)^2 - 
     ((5613241594249*I)/241215975)/(-1 + d) - ((45239824*I)/5525)/
      (-9 + 2*d) - ((50065514*I)/10395)/(-5 + 2*d) + 
     ((3187648*I)/19845)/(-10 + 3*d) + ((185347406664*I)/6640625)/
      (-22 + 5*d) - ((828434321564*I)/55859375)/(-18 + 5*d) + 
     ((523326545428*I)/3519140625)/(-16 + 5*d) - ((38939024576*I)/537890625)/
      (-14 + 5*d) + ((I/421875)*(22712400000 + 
        d^2*(8742939836 + 15*d*(-66457703 + 2815392*d))))/d) + 
   B41*((-25991352703*I)/1406250 + (595*I)/(28 - 12*d) + 
     ((340096*I)/15)/(-4 + d)^5 + ((350656*I)/9)/(-4 + d)^4 + 
     ((317448*I)/5)/(-4 + d)^3 + ((3558304*I)/45)/(-4 + d)^2 + 
     ((247697*I)/5)/(-4 + d) + ((1013*I)/12)/(-3 + d)^2 - 
     ((9491*I)/8)/(-3 + d) + (256*I)/(-2 + d)^3 - ((33408*I)/5)/(-2 + d)^2 + 
     ((8424058*I)/225)/(-2 + d) + ((168968*I)/63)/(-1 + d)^2 - 
     ((67379495999125*I)/849080232)/(-1 + d) + ((33121001837*I)/66300)/
      (-9 + 2*d) + ((1395235*I)/126)/(-7 + 2*d) + ((423650331*I)/8470)/
      (-14 + 3*d) + ((8679296*I)/441)/(-10 + 3*d) - 
     ((24165699209288*I)/19921875)/(-22 + 5*d) - ((5058611142389*I)/30468750)/
      (-18 + 5*d) - ((75335951439856*I)/5530078125)/(-16 + 5*d) + 
     ((1910374097584*I)/537890625)/(-14 + 5*d) - 
     ((I/187500)*(-32192000000 + d^2*(6777940829 + 
          15*d*(-103419649 + 6619758*d))))/d) + 
   ((16*I)*B61*(-32 + d*(34 + (-9 + d)*d))*
     (-48 + d*(60 + d*(22 + (-5 + d)*d*(15 + (-6 + d)*d)))))/
    ((-4 + d)^2*d*(2 - 3*d + d^2)^3) - 
   ((I/10)*A92*(-14 + 3*d)*(-3314688 + 
      d*(10021760 + d*(-12363200 + d*(8275528 + 
            d*(-3325004 + d*(827026 + d*(-125039 + 2*d*(5329 + 3*(-72 + d)*
                     d)))))))))/((-3 + d)*(-2 + d)*(-1 + d)*(-22 + 5*d)*
     (-18 + 5*d)*(-16 + 5*d)*(-14 + 5*d)) + 
   (((9*I)/640)*A94*(14 - 3*d)^2*(22376448 + 
      d*(-46723072 + d*(41661056 + d*(-20722112 + 
            d*(6267696 + d*(-1165888 + d*(125032 + d*(-5864 + 3*d*(-33 + 
                      5*d))))))))))/((-3 + d)*(-2 + d)*(-9 + 2*d)*(-7 + 2*d)*
     (-22 + 5*d)*(-18 + 5*d)*(-16 + 5*d)*(-14 + 5*d)) + 
   (((3*I)/20)*A91*(14 - 3*d)^2*(28978176 + 
      d*(-94897408 + d*(133803840 + d*(-107411536 + 
            d*(54457280 + d*(-18229312 + d*(4079900 + d*(-602799 + 
                    8*d*(7042 + 9*(-42 + d)*d))))))))))/
    ((-4 + d)*(-3 + d)*(-2 + d)^2*(-1 + d)*(-22 + 5*d)*(-18 + 5*d)*
     (-16 + 5*d)*(-14 + 5*d)) + ((I/8)*B62*(-32 + d*(34 + (-9 + d)*d))*
     (6881280 + d*(-23730176 + d*(37309440 + 
          d*(-32039680 + d*(15239072 + d*(-3272584 + d*(-345324 + 
                  d*(415114 + d*(-116931 + d*(17142 + d*(-1361 + 48*
                          d))))))))))))/((-4 + d)^3*(-2 + d)^3*(-1 + d)^2*d*
     (-7 + 2*d)*(-5 + 2*d)*(-8 + 3*d)) + 
   ((I/16)*A72*(16835936256 + d*(-67772612608 + 
        d*(119469651968 + d*(-123116525312 + d*(83048751104 + 
              d*(-38737515168 + d*(12823056464 + d*(-3033830176 + 
                    d*(508490296 + d*(-58804274 + d*(4455969 + d*(-199896 + 
                          4097*d)))))))))))))/((-4 + d)*(-2 + d)^2*(-1 + d)*
     (-9 + 2*d)*(-7 + 2*d)*(-18 + 5*d)*(-16 + 5*d)*(-14 + 5*d)) - 
   (I*A71*(-3912235008 + d*(17432830464 + 
        d*(-34517479936 + d*(40320732912 + d*(-31040341616 + d*(16628226232 + 
                d*(-6366686820 + d*(1757845711 + d*(-347786040 + 
                      d*(48185023 + 2*d*(-2231536 + d*(126693 + 4*d*(-926 + 
                          9*d))))))))))))))/((-4 + d)*(-2 + d)^2*(-1 + d)*
     (-9 + 2*d)*(-7 + 2*d)*(-5 + 2*d)*(-18 + 5*d)*(-16 + 5*d)*(-14 + 5*d)) - 
   ((I/640)*A81*(-14 + 3*d)*(1650513346560 + 
      d*(-7619334979584 + d*(15696887763968 + d*(-19422309818368 + 
            d*(16295159146752 + d*(-9882164131264 + d*(4492097981120 + 
                  d*(-1560219152880 + d*(416598008272 + d*(-85013008436 + 
                        d*(13009010280 + d*(-1439752793 + d*(108104392 - 
                          4876077*d + 98058*d^2))))))))))))))/
    ((7 - 2*d)^2*(-4 + d)*(-3 + d)*(-2 + d)^2*(-1 + d)*(-5 + 2*d)*(-22 + 5*d)*
     (-18 + 5*d)*(-16 + 5*d)*(-14 + 5*d)) - 
   ((I/120)*A74*(194290542673920 + d*(-1026630623453184 + 
        d*(2473458028738048 + d*(-3618532235154432 + 
            d*(3605089697122944 + d*(-2596721272021728 + 
                d*(1399549219663536 + d*(-575704865191280 + 
                    d*(182540134724256 + d*(-44703312917526 + 
                        d*(8410391639697 + d*(-1199341012464 + 
                          d*(126589173003 + d*(-9512879641 + d*(477245738 + 
                          3*d*(-4738171 + 63342*d)))))))))))))))))/
    ((-4 + d)*(-3 + d)^2*(-2 + d)^2*(-1 + d)*(-9 + 2*d)*(-7 + 2*d)*(-5 + 2*d)*
     (-22 + 5*d)*(-18 + 5*d)*(-16 + 5*d)*(-14 + 5*d)) - 
   ((I/60)*A61*(207327359139840 + d*(-1122280801222656 + 
        d*(2800797594120192 + d*(-4269434605737984 + 
            d*(4445552185003520 + d*(-3351913043762432 + 
                d*(1893263239479808 + d*(-817365859270272 + 
                    d*(272665099423232 + d*(-70538491341536 + 
                        d*(14108663651472 + d*(-2159423893536 + 
                          d*(248017310218 + d*(-20672293709 + 3*d*
                          (393329696 + 3*d*(-4583933 + 74088*
                          d)))))))))))))))))/((-4 + d)^3*(-3 + d)*(-2 + d)^2*
     (-1 + d)*(-5 + 2*d)*(-14 + 3*d)*(-22 + 5*d)*(-18 + 5*d)*(-16 + 5*d)*
     (-14 + 5*d))) + 
 Cf^3*((I*B61*(64 + d*(-34 + 5*d))*(-32 + d*(34 + (-9 + d)*d))^2)/
    ((-1 + d)^2*(8 - 6*d + d^2)^3) + ((I/8)*C81*(64 + d*(-34 + 5*d))*
     (144 + d*(-24 + (-4 + d)*d)))/((-4 + d)*(-2 + d)*(-7 + 2*d)*
     (-5 + 2*d)) + ((I/8)*B81*(-32 + d*(34 + (-9 + d)*d))*
     (144 + d*(-24 + (-4 + d)*d)))/((-4 + d)*(-2 + d)*(-1 + d)*(-7 + 2*d)*
     (-5 + 2*d)) + B51*((-68429571759*I)/1250000 - ((19072*I)/5)/(-4 + d)^4 - 
     ((4192*I)/15)/(-4 + d)^3 - ((208448*I)/45)/(-4 + d)^2 + 
     ((173972*I)/45)/(-4 + d) + ((1061*I)/2)/(-3 + d) + (6400*I)/(-2 + d)^3 - 
     ((289696*I)/15)/(-2 + d)^2 + ((8653912*I)/225)/(-2 + d) - 
     ((560*I)/9)/(-1 + d)^2 + ((301487507*I)/393822)/(-1 + d) + 
     ((13127499*I)/5525)/(-9 + 2*d) - ((1324463*I)/192)/(-7 + 2*d) - 
     ((6519439*I)/1728)/(-5 + 2*d) + ((16712503808*I)/19921875)/(-22 + 5*d) - 
     ((78396196536*I)/5078125)/(-18 + 5*d) + ((42265186016*I)/502734375)/
      (-16 + 5*d) + ((55224288416*I)/537890625)/(-14 + 5*d) + 
     (I/250000)*d*(3972520627 + 720*d*(-586258 + 21283*d))) + 
   A52*((-144362672384*I)/6328125 - ((22016*I)/15)/(-4 + d)^4 - 
     ((9920*I)/9)/(-4 + d)^3 - ((56512*I)/45)/(-4 + d)^2 + 
     ((225176*I)/81)/(-4 + d) + (4096*I)/(-2 + d)^3 - (14464*I)/(-2 + d)^2 + 
     ((4908004*I)/225)/(-2 + d) - ((4330650112*I)/6498063)/(-1 + d) + 
     ((60476067*I)/22100)/(-9 + 2*d) + ((277555*I)/252)/(-7 + 2*d) + 
     ((23154781*I)/20790)/(-5 + 2*d) + ((30607630*I)/7623)/(-14 + 3*d) + 
     ((1620736*I)/1215)/(-10 + 3*d) + ((9968*I)/81)/(-8 + 3*d) + 
     ((3308800*I)/22113)/(-7 + 3*d) - ((1222665619616*I)/59765625)/
      (-22 + 5*d) - ((546907297806*I)/55859375)/(-18 + 5*d) - 
     ((57986084289608*I)/38710546875)/(-16 + 5*d) - 
     ((4836469421344*I)/11295703125)/(-14 + 5*d) + 
     (I/421875)*d*(2102027239 + 120*d*(-1339985 + 21831*d))) + 
   A73*((138597819*I)/15625 + (35683*I)/(882 - 252*d) + 
     ((195*I)/2)/(-3 + d)^2 - ((4304*I)/35)/(-3 + d) - (4608*I)/(-2 + d)^3 + 
     ((25408*I)/3)/(-2 + d)^2 - ((1268176*I)/75)/(-2 + d) - 
     ((35654*I)/187)/(-1 + d) + ((18943*I)/11050)/(-9 + 2*d) + 
     ((22089*I)/2)/(-5 + 2*d) - ((221043392*I)/27890625)/(-22 + 5*d) + 
     ((25886912*I)/78125)/(-18 + 5*d) - ((23367033344*I)/20109375)/
      (-16 + 5*d) + ((11849931904*I)/9296875)/(-14 + 5*d) - 
     (I/6250)*d*(12155704 + d*(-1085071 + 33980*d))) + 
   A75*((-54813557693*I)/135000000 + ((16*I)/5)/(-4 + d) - 
     ((55*I)/6)/(-3 + d)^2 + ((144721*I)/420)/(-3 + d) - 
     ((256*I)/3)/(-2 + d)^2 + ((1202*I)/15)/(-2 + d) - 
     ((45472*I)/7293)/(-1 + d) - ((4260441*I)/282880)/(-9 + 2*d) - 
     ((353471*I)/8960)/(-7 + 2*d) + ((6567*I)/32)/(-5 + 2*d) + 
     ((1175*I)/108)/(-7 + 3*d) + ((9015599692*I)/418359375)/(-22 + 5*d) + 
     ((164241566*I)/5078125)/(-18 + 5*d) - ((486121109296*I)/502734375)/
      (-16 + 5*d) - ((48633785936*I)/139453125)/(-14 + 5*d) + 
     (I/9000000)*d*(1041801293 + 60*d*(-1419269 + 42039*d))) + 
   A63*((-192992379257*I)/8437500 - ((3392*I)/15)/(-4 + d)^3 - 
     ((3136*I)/15)/(-4 + d)^2 - ((4432*I)/45)/(-4 + d) + (373*I)/(-3 + d) + 
     (2048*I)/(-2 + d)^3 - ((128768*I)/15)/(-2 + d)^2 + 
     ((3409288*I)/225)/(-2 + d) + ((83587168*I)/65637)/(-1 + d) - 
     ((115651431*I)/353600)/(-9 + 2*d) - ((1387775*I)/4032)/(-7 + 2*d) - 
     ((845*I)/96)/(-5 + 2*d) + ((2800*I)/27)/(-8 + 3*d) + 
     ((13664561216*I)/6640625)/(-22 + 5*d) + ((6135670344*I)/5078125)/
      (-18 + 5*d) - ((108188842508*I)/167578125)/(-16 + 5*d) - 
     ((3887489215936*I)/1255078125)/(-14 + 5*d) + 
     (I/2250000)*d*(14934108883 + 240*d*(-6824324 + 263091*d))) + 
   B52*((547946689651*I)/6328125 + ((46592*I)/15)/(-4 + d)^4 + 
     ((4192*I)/3)/(-4 + d)^3 + ((1360*I)/9)/(-4 + d)^2 - 
     ((33436*I)/45)/(-4 + d) - (10752*I)/(-2 + d)^3 + 
     ((150784*I)/5)/(-2 + d)^2 - ((1581248*I)/25)/(-2 + d) - 
     ((317481767*I)/196911)/(-1 + d) - ((19094544*I)/5525)/(-9 + 2*d) + 
     ((146112964*I)/10395)/(-5 + 2*d) - ((130544*I)/405)/(-10 + 3*d) + 
     ((1952*I)/27)/(-8 + 3*d) + ((47406350656*I)/6640625)/(-22 + 5*d) + 
     ((637923536784*I)/55859375)/(-18 + 5*d) + ((225639288328*I)/391015625)/
      (-16 + 5*d) - ((19581849664*I)/537890625)/(-14 + 5*d) - 
     (I/421875)*d*(11109778876 + 15*d*(-81536527 + 3115392*d))) + 
   A51*((-2066531894089*I)/16875000 - ((26112*I)/5)/(-4 + d)^4 - 
     ((32256*I)/5)/(-4 + d)^3 - ((81504*I)/5)/(-4 + d)^2 - 
     ((609224*I)/45)/(-4 + d) + (380*I)/(-3 + d) + (9728*I)/(-2 + d)^3 - 
     ((517952*I)/15)/(-2 + d)^2 + ((1072976*I)/15)/(-2 + d) + 
     ((403811840*I)/196911)/(-1 + d) + ((132365871*I)/17680)/(-9 + 2*d) + 
     ((1387775*I)/144)/(-7 + 2*d) - ((6065777*I)/1080)/(-5 + 2*d) + 
     ((1929728*I)/405)/(-10 + 3*d) - ((9400*I)/81)/(-7 + 3*d) + 
     ((923461765408*I)/19921875)/(-22 + 5*d) - ((382396147056*I)/5078125)/
      (-18 + 5*d) - ((2574931156144*I)/502734375)/(-16 + 5*d) - 
     ((239507797904*I)/537890625)/(-14 + 5*d) + 
     (I/281250)*d*(10478467466 + 15*d*(-80805745 + 3171552*d))) + 
   A62*((109579355159*I)/10800000 + ((256*I)/15)/(-4 + d)^2 - 
     ((7168*I)/45)/(-4 + d) + ((2213*I)/12)/(-3 + d)^2 - 
     ((999161*I)/420)/(-3 + d) + ((9856*I)/3)/(-2 + d)^2 - 
     ((1124168*I)/225)/(-2 + d) - ((2765140*I)/5049)/(-1 + d) + 
     ((12781323*I)/176800)/(-9 + 2*d) - ((277555*I)/2688)/(-7 + 2*d) - 
     ((935511*I)/448)/(-5 + 2*d) + ((734375*I)/2457)/(-7 + 3*d) + 
     ((9183402296*I)/83671875)/(-22 + 5*d) + ((1901081302856*I)/703828125)/
      (-16 + 5*d) + ((1492019079776*I)/251015625)/(-14 + 5*d) - 
     (I/1800000)*d*(5299900457 + 6*d*(-89477679 + 3377990*d))) + 
   B41*((-28834867877*I)/8437500 + (541744*I)/(270 - 81*d) - 
     ((91648*I)/5)/(-4 + d)^5 - ((407968*I)/15)/(-4 + d)^4 - 
     ((1665224*I)/45)/(-4 + d)^3 - ((11818144*I)/135)/(-4 + d)^2 - 
     ((54478616*I)/405)/(-4 + d) + ((731*I)/2)/(-3 + d)^2 + 
     ((12569*I)/3)/(-3 + d) - (13824*I)/(-2 + d)^3 + 
     ((268992*I)/5)/(-2 + d)^2 - ((20469172*I)/225)/(-2 + d) + 
     ((56020086025*I)/8664084)/(-1 + d) + ((2099074747*I)/11050)/(-9 + 2*d) - 
     ((1429315*I)/63)/(-7 + 2*d) - ((358109271*I)/4235)/(-14 + 3*d) + 
     ((1645*I)/13)/(-7 + 3*d) + ((128889923344*I)/59765625)/(-22 + 5*d) + 
     ((766589204059*I)/5078125)/(-18 + 5*d) - ((31996439685944*I)/5530078125)/
      (-16 + 5*d) - ((1185377244928*I)/3765234375)/(-14 + 5*d) + 
     (I/562500)*d*(20868521177 + 15*d*(-295647629 + 18454734*d))) + 
   (((3*I)/10)*A92*(-14 + 3*d)*(-1156608 + 
      d*(3379392 + d*(-4014256 + d*(2584912 + d*(-1000024 + d*(240436 + 
                d*(-35483 + d*(3017 + 2*(-64 + d)*d)))))))))/
    ((-3 + d)*(-2 + d)*(-1 + d)*(-22 + 5*d)*(-18 + 5*d)*(-16 + 5*d)*
     (-14 + 5*d)) - (((3*I)/320)*A94*(14 - 3*d)^2*
     (22376448 + d*(-46723072 + d*(41661056 + 
          d*(-20722112 + d*(6267696 + d*(-1165888 + d*(125032 + 
                  d*(-5864 + 3*d*(-33 + 5*d))))))))))/
    ((-3 + d)*(-2 + d)*(-9 + 2*d)*(-7 + 2*d)*(-22 + 5*d)*(-18 + 5*d)*
     (-16 + 5*d)*(-14 + 5*d)) - ((I/4)*B62*(-32 + d*(34 + (-9 + d)*d))*
     (-677888 + d*(1348224 + d*(-1561472 + 
          d*(1333568 + d*(-792984 + d*(308548 + d*(-75998 + d*(11353 + 
                    d*(-933 + 32*d))))))))))/((-4 + d)^3*(-2 + d)^3*(-1 + d)*
     (-7 + 2*d)*(-5 + 2*d)*(-8 + 3*d)) - 
   (((3*I)/10)*A91*(14 - 3*d)^2*(21219840 + 
      d*(-67920128 + d*(92264736 + d*(-70899824 + 
            d*(34338592 + d*(-10986680 + d*(2355466 + d*(-334479 + 
                    d*(30157 + 18*d*(-87 + 2*d)))))))))))/
    ((-4 + d)*(-3 + d)*(-2 + d)^2*(-1 + d)*(-22 + 5*d)*(-18 + 5*d)*
     (-16 + 5*d)*(-14 + 5*d)) - ((I/12)*C61*(64 + d*(-34 + 5*d))*
     (-3127296 + d*(8499328 + d*(-8676864 + 
          d*(3146176 + d*(1179720 + d*(-1716228 + d*(805614 + 
                  d*(-208765 + d*(31770 + d*(-2671 + 96*d)))))))))))/
    ((-4 + d)^3*(-2 + d)^3*(-1 + d)*(-7 + 2*d)*(-5 + 2*d)*(-8 + 3*d)) - 
   ((I/8)*A72*(12852117504 + d*(-48748382208 + 
        d*(80887776768 + d*(-78396571136 + d*(49694404096 + d*(-21768335328 + 
                d*(6766997072 + d*(-1505260784 + d*(237939992 + 
                      d*(-26111238 + d*(1898059 + d*(-83144 + 1707*
                          d)))))))))))))/((-4 + d)*(-2 + d)^2*(-1 + d)*
     (-9 + 2*d)*(-7 + 2*d)*(-18 + 5*d)*(-16 + 5*d)*(-14 + 5*d)) + 
   (I*A71*(-2944336896 + d*(13391048320 + 
        d*(-26938623968 + d*(31809965520 + d*(-24639103536 + d*(13226789936 + 
                d*(-5058563702 + d*(1391961017 + d*(-274224364 + 
                      d*(37877061 + 2*d*(-1757511 + d*(101297 + 4*d*(-779 + 
                          9*d))))))))))))))/((-4 + d)*(-2 + d)^2*(-1 + d)*
     (-9 + 2*d)*(-7 + 2*d)*(-5 + 2*d)*(-18 + 5*d)*(-16 + 5*d)*(-14 + 5*d)) + 
   ((I/320)*A81*(-14 + 3*d)*(2613269053440 + 
      d*(-11241569642496 + d*(21630878864896 + d*(-24901733940992 + 
            d*(19284651869568 + d*(-10682636652544 + d*(4384933889184 + 
                  d*(-1360625344736 + d*(321966448040 + d*(-58005257848 + 
                        d*(7846995408 + d*(-772697759 + d*(52157304 + 
                          d*(-2141119 + 39654*d)))))))))))))))/
    ((7 - 2*d)^2*(-4 + d)*(-3 + d)*(-2 + d)^2*(-1 + d)*(-5 + 2*d)*(-22 + 5*d)*
     (-18 + 5*d)*(-16 + 5*d)*(-14 + 5*d)) + 
   ((I/60)*A74*(122836338155520 + d*(-627438698947584 + 
        d*(1461226435557632 + d*(-2066745142520064 + 
            d*(1991360966324416 + d*(-1387744477035104 + d*(723986487033280 + 
                  d*(-288446980348896 + d*(88655905399356 + 
                      d*(-21070695758770 + d*(3853706222261 + 
                          d*(-535562908654 + d*(55296559523 + d*
                          (-4088400165 + d*(203643190 + d*(-6109619 + 84078*
                          d)))))))))))))))))/((-4 + d)*(-3 + d)^2*(-2 + d)^2*
     (-1 + d)*(-9 + 2*d)*(-7 + 2*d)*(-5 + 2*d)*(-22 + 5*d)*(-18 + 5*d)*
     (-16 + 5*d)*(-14 + 5*d)) + 
   ((I/60)*A61*(427672119214080 + d*(-2209174094610432 + 
        d*(5225858386513920 + d*(-7532983337318400 + 
            d*(7418077996800256 + d*(-5297201762898816 + 
                d*(2839461738762048 + d*(-1165932706115232 + 
                    d*(370716317872048 + d*(-91580851321016 + 
                        d*(17517653761164 + d*(-2566673414566 + 
                          d*(282306184816 + d*(-22524564907 + d*(1229018022 + 
                          d*(-40961117 + 628212*d)))))))))))))))))/
    ((-4 + d)^3*(-3 + d)*(-2 + d)^2*(-1 + d)*(-5 + 2*d)*(-14 + 3*d)*
     (-22 + 5*d)*(-18 + 5*d)*(-16 + 5*d)*(-14 + 5*d))) + 
 Ca*Cf*(A61*((-2097187*I)/75000 + ((16*I)/3)/(-4 + d)^2 - 
     ((172*I)/15)/(-4 + d) + ((51*I)/4)/(-3 + d) + ((264*I)/5)/(-2 + d)^2 - 
     ((36593*I)/180)/(-2 + d) + (35*I)/(-1 + d)^2 + 
     ((529813399*I)/962676)/(-1 + d) - ((4060*I)/11)/d + 
     ((93909*I)/12500)*d - ((3*I)/4)*d^2 + ((29*I)/24)/(-5 + 2*d) - 
     ((47067*I)/6776)/(-14 + 3*d) + ((14874482*I)/2921875)/(-22 + 5*d) + 
     ((3079329*I)/1625000)/(-18 + 5*d) + ((50846546*I)/17015625)/
      (-16 + 5*d) + ((1407227*I)/984375)/(-14 + 5*d)) + 
   A52*((-90556249*I)/84375 + (214*I)/(147 - 42*d) + ((216*I)/7)/(-6 + d) - 
     ((3776*I)/135)/(-4 + d)^3 - ((8120*I)/81)/(-4 + d)^2 - 
     ((316874*I)/1215)/(-4 + d) - ((896*I)/3)/(-2 + d)^3 - 
     ((3220*I)/9)/(-2 + d)^2 + ((1480207*I)/135)/(-2 + d) - 
     ((87016448*I)/3465)/(-1 + d)^2 - ((19493967346408*I)/294819525)/
      (-1 + d) + ((468864*I)/5)/d^2 + ((807777984*I)/13475)/d - 
     ((3896722*I)/28125)*d - ((84*I)/125)*d^2 + ((71712*I)/1105)/(-9 + 2*d) + 
     ((2891*I)/297)/(-5 + 2*d) + ((706005*I)/3388)/(-14 + 3*d) - 
     ((12764*I)/33075)/(-10 + 3*d) - ((1888*I)/75)/(-8 + 3*d) + 
     ((70400*I)/1911)/(-7 + 3*d) - ((416485496*I)/2921875)/(-22 + 5*d) + 
     ((1036535529*I)/8937500)/(-18 + 5*d) - ((87919022734*I)/4645265625)/
      (-16 + 5*d) - ((14104938248*I)/3162796875)/(-14 + 5*d)) + 
   B52*((37965806*I)/28125 - ((36*I)/7)/(-6 + d) - ((224*I)/15)/(-4 + d)^3 + 
     ((9652*I)/45)/(-4 + d)^2 + ((8923*I)/27)/(-4 + d) - (144*I)/(-2 + d)^3 + 
     ((10662*I)/5)/(-2 + d)^2 - ((507097*I)/20)/(-2 + d) - 
     (2940*I)/(-1 + d)^3 + ((18261776*I)/315)/(-1 + d)^2 + 
     ((25364029408834*I)/241215975)/(-1 + d) - ((803232*I)/5)/d^2 - 
     ((168851454*I)/1925)/d + ((2796592*I)/9375)*d - 
     ((501984*I)/1105)/(-9 + 2*d) + ((81133568*I)/51975)/(-5 + 2*d) + 
     ((9946*I)/3675)/(-10 + 3*d) + ((5888*I)/225)/(-8 + 3*d) + 
     ((3270607018*I)/2921875)/(-22 + 5*d) + ((647966343*I)/8937500)/
      (-18 + 5*d) + ((141501721*I)/15640625)/(-16 + 5*d) - 
     ((853698226*I)/150609375)/(-14 + 5*d)) + 
   B51*((-19173929*I)/12500 + (48539*I)/(600 - 240*d) + 
     ((352*I)/15)/(-4 + d)^3 - ((18524*I)/45)/(-4 + d)^2 - 
     ((1638*I)/5)/(-4 + d) + ((79*I)/2)/(-3 + d) + (336*I)/(-2 + d)^3 - 
     ((44828*I)/15)/(-2 + d)^2 + ((617521*I)/30)/(-2 + d) - 
     (712*I)/(-1 + d)^3 - ((421216*I)/9)/(-1 + d)^2 - 
     ((1647595465*I)/23166)/(-1 + d) + (116544*I)/d^2 + 
     ((21945576*I)/385)/d - ((678744*I)/3125)*d + 
     ((345114*I)/1105)/(-9 + 2*d) - ((8807*I)/72)/(-7 + 2*d) - 
     ((323169392*I)/515625)/(-22 + 5*d) - ((30436119*I)/406250)/(-18 + 5*d) + 
     ((28021178*I)/20109375)/(-16 + 5*d) - ((1277738594*I)/150609375)/
      (-14 + 5*d)) + A74*((-20844*I)/3125 - (I/2)/(-3 + d)^2 + 
     ((1541*I)/315)/(-3 + d) + (4*I)/(-2 + d)^2 - ((137*I)/6)/(-2 + d) + 
     ((227360*I)/7293)/(-1 + d) + ((64*I)/45)/d - ((324*I)/3125)*d - 
     ((249*I)/221)/(-9 + 2*d) - ((43*I)/252)/(-7 + 2*d) + 
     ((257*I)/20)/(-5 + 2*d) + ((4835732*I)/5578125)/(-22 + 5*d) - 
     ((34279*I)/406250)/(-18 + 5*d) + ((11770268*I)/20109375)/(-16 + 5*d) - 
     ((143288567*I)/5578125)/(-14 + 5*d)) + 
   A75*((-340753*I)/37500 - ((2*I)/5)/(-6 + d) - ((7*I)/6)/(-3 + d)^2 + 
     ((3677*I)/630)/(-3 + d) - ((52*I)/3)/(-2 + d)^2 - 
     ((359*I)/18)/(-2 + d) + ((3329269*I)/145860)/(-1 + d) + 
     ((512*I)/315)/d + ((2153*I)/9375)*d - ((249*I)/221)/(-9 + 2*d) - 
     ((83*I)/252)/(-7 + 2*d) + ((167*I)/5)/(-5 + 2*d) + 
     ((75*I)/28)/(-7 + 3*d) + ((4835732*I)/5578125)/(-22 + 5*d) - 
     ((34279*I)/406250)/(-18 + 5*d) + ((11770268*I)/20109375)/(-16 + 5*d) - 
     ((143288567*I)/5578125)/(-14 + 5*d)) + 
   A63*((4231939*I)/50000 + (359*I)/(80 - 32*d) + ((16*I)/3)/(-4 + d)^2 - 
     ((158*I)/15)/(-4 + d) + (6*I)/(-3 + d) + (32*I)/(-2 + d)^3 - 
     ((11224*I)/15)/(-2 + d)^2 + ((33940*I)/9)/(-2 + d) - 
     (10290*I)/(-1 + d)^2 + ((216849350*I)/65637)/(-1 + d) + (2880*I)/d^2 - 
     ((577392*I)/77)/d - ((1456357*I)/75000)*d - ((136*I)/125)*d^2 + 
     ((535*I)/168)/(-7 + 2*d) + ((50998224*I)/2921875)/(-22 + 5*d) + 
     ((3265226*I)/203125)/(-18 + 5*d) + ((9047882*I)/1546875)/(-16 + 5*d) + 
     ((165140732*I)/2953125)/(-14 + 5*d)) + 
   A62*((30849043*I)/300000 + ((8*I)/7)/(-6 + d) + ((1792*I)/135)/(-4 + d) + 
     ((11*I)/3)/(-3 + d)^2 - ((11509*I)/1260)/(-3 + d) - 
     ((128*I)/3)/(-2 + d)^3 - ((5392*I)/9)/(-2 + d)^2 + 
     ((306004*I)/135)/(-2 + d) + ((34300*I)/33)/(-1 + d)^2 - 
     ((315228583*I)/55539)/(-1 + d) + ((7290112*I)/2205)/d - 
     ((106393*I)/30000)*d + ((5976*I)/1105)/(-9 + 2*d) + 
     ((107*I)/112)/(-7 + 2*d) - ((1225453*I)/3360)/(-5 + 2*d) + 
     ((46875*I)/637)/(-7 + 3*d) + ((2637672*I)/371875)/(-22 + 5*d) + 
     ((11704873216*I)/929053125)/(-16 + 5*d) + ((1393281118*I)/23428125)/
      (-14 + 5*d)) + A73*((288652*I)/3125 + I/(7 - 2*d) - (7*I)/(-3 + d)^2 + 
     ((3361*I)/42)/(-3 + d) - (64*I)/(-2 + d)^3 + (1620*I)/(-2 + d)^2 - 
     ((116931*I)/10)/(-2 + d) + (13032*I)/(-1 + d)^2 + 
     ((158818393*I)/4862)/(-1 + d) - (28672*I)/d^2 - ((5259136*I)/231)/d + 
     ((74363*I)/3125)*d + ((249*I)/1105)/(-9 + 2*d) + (1110*I)/(-5 + 2*d) - 
     ((21467854*I)/61359375)/(-22 + 5*d) - ((187337*I)/406250)/(-18 + 5*d) - 
     ((228842752*I)/6703125)/(-16 + 5*d) - ((266842202*I)/1859375)/
      (-14 + 5*d)) + B41*((32850997*I)/3125 + (1550*I)/(21 - 6*d) - 
     (260*I)/(-6 + d) + ((8224*I)/9)/(-4 + d)^4 + 
     ((507836*I)/135)/(-4 + d)^3 + ((1533418*I)/405)/(-4 + d)^2 - 
     ((4621337*I)/2430)/(-4 + d) - ((226*I)/3)/(-3 + d)^2 + 
     ((1333*I)/12)/(-3 + d) - ((2576*I)/3)/(-2 + d)^3 + 
     ((500494*I)/45)/(-2 + d)^2 - ((9672266*I)/135)/(-2 + d) + 
     (4900*I)/(-1 + d)^3 + ((212421317*I)/1386)/(-1 + d)^2 + 
     ((151414813129477*I)/424540116)/(-1 + d) - (525152*I)/d^2 - 
     ((378845128*I)/1155)/d + ((2608617*I)/3125)*d - ((144*I)/25)*d^2 + 
     ((29449728*I)/1105)/(-9 + 2*d) - ((148684653*I)/33880)/(-14 + 3*d) - 
     ((133262*I)/735)/(-10 + 3*d) + ((405*I)/13)/(-7 + 3*d) - 
     ((102647165296*I)/2921875)/(-22 + 5*d) + ((1236846653*I)/1625000)/
      (-18 + 5*d) + ((24470235271*I)/1327218750)/(-16 + 5*d) - 
     ((9522935812*I)/64546875)/(-14 + 5*d)) + 
   A51*((-1499853*I)/500 + (105383*I)/(900 - 360*d) + (200*I)/(49 - 21*d) + 
     (535*I)/(42 - 12*d) + ((360*I)/7)/(-6 + d) + ((1792*I)/9)/(-4 + d)^3 + 
     ((62912*I)/135)/(-4 + d)^2 - ((58748*I)/135)/(-4 + d) + 
     ((28*I)/3)/(-3 + d) + (384*I)/(-2 + d)^3 - ((19772*I)/5)/(-2 + d)^2 + 
     ((179717*I)/6)/(-2 + d) - ((13057792*I)/189)/(-1 + d)^2 - 
     ((426023732408*I)/3216213)/(-1 + d) + ((788832*I)/1105)/(-9 + 2*d) + 
     ((195602*I)/1225)/(-10 + 3*d) + ((2727047778*I)/2921875)/(-22 + 5*d) + 
     ((109055289*I)/406250)/(-18 + 5*d) + ((1671890288*I)/46921875)/
      (-16 + 5*d) - ((184228564*I)/16734375)/(-14 + 5*d) - 
     ((I/206250)*(-44415360000 - 23296608000*d + 70603401*d^3 + 444400*d^4))/
      d^2) + ((I/2)*C81*(-4 + d)*(96 + d*(-48 + d*(2 + d*(5 + (-4 + d)*d)))))/
    ((-2 + d)^2*(-1 + d)*d*(-7 + 2*d)*(-5 + 2*d)) - 
   ((I/4)*B81*(-4 + d)*(192 + 
      d*(-256 + d*(-220 + 3*d*(88 + d*(-25 + 2*d))))))/
    ((-2 + d)^2*(-1 + d)*d*(-7 + 2*d)*(-5 + 2*d)) - 
   (((3*I)/10)*A92*(-4 + d)*(-14 + 3*d)*
     (-13536 + d*(21752 + d*(-14452 + d*(4924 + d*(-842 + d*(53 + d)))))))/
    ((-3 + d)*(-2 + d)*(-1 + d)*(-22 + 5*d)*(-18 + 5*d)*(-16 + 5*d)*
     (-14 + 5*d)) + (((9*I)/20)*A91*(14 - 3*d)^2*(-4 + d)*
     (-230400 + d*(315808 + d*(-165128 + 
          d*(39148 + d*(-3518 + d*(9 + d*(-25 + 6*d))))))))/
    ((-3 + d)*(-2 + d)^2*(-1 + d)*d*(-22 + 5*d)*(-18 + 5*d)*(-16 + 5*d)*
     (-14 + 5*d)) + 
   ((32*I)*B61*(576 + 
      d*(-1056 + d*(1060 + d*(-844 + d*(562 + d*(-272 + d*(83 + (-14 + d)*
                   d))))))))/((-4 + d)*d^2*(2 - 3*d + d^2)^3) - 
   ((2*I)*A72*(-3 + d)*(73728 + 
      d*(-64896 + d*(-2592 + d*(31408 + d*(-29432 + d*(17060 + 
                d*(-5812 + d*(1046 + d*(-85 + 2*d))))))))))/
    ((-6 + d)*(-2 + d)^2*(-1 + d)*d*(-18 + 5*d)*(-16 + 5*d)*(-14 + 5*d)) + 
   ((I/2)*B62*(10321920 + d*(-16680960 + 
        d*(2514176 + d*(16828800 + d*(-22153104 + d*(15083200 + 
                d*(-6550864 + d*(1900568 + d*(-367903 + d*(46190 + 
                        d*(-3513 + 130*d))))))))))))/
    ((-4 + d)*(-2 + d)^3*(-1 + d)^2*d^2*(-7 + 2*d)*(-5 + 2*d)*(-8 + 3*d)) + 
   ((I/3)*C61*(15482880 + d*(-24597504 + 
        d*(3495552 + d*(24127488 + d*(-30748584 + d*(20146412 + 
                d*(-8360102 + d*(2304133 + d*(-422702 + d*(50608 + 
                        d*(-3764 + 143*d))))))))))))/
    ((-4 + d)*(-2 + d)^3*(-1 + d)^2*d^2*(-7 + 2*d)*(-5 + 2*d)*(-8 + 3*d)) - 
   (I*A71*(-60383232 + d*(352262016 + d*(-875501664 + 
          d*(1206176208 + d*(-1035245608 + d*(587220396 + d*(-225616996 + 
                  d*(58500150 + d*(-9843161 + d*(957248 + d*(-32625 + 
                          28*d*(-86 + 7*d)))))))))))))/
    ((-6 + d)*(-2 + d)^2*(-1 + d)*d*(-9 + 2*d)*(-7 + 2*d)*(-5 + 2*d)*
     (-18 + 5*d)*(-16 + 5*d)*(-14 + 5*d)) + 
   (((3*I)/320)*A81*(-14 + 3*d)*(-20437401600 + 
      d*(47420421120 + d*(-40640138496 + d*(8336067584 + 
            d*(12697728992 + d*(-13222451856 + d*(6523593376 + 
                  d*(-2003562984 + d*(404714806 + d*(-53298653 + d*(4309574 + 
                          3*d*(-61543 + 922*d)))))))))))))/
    ((7 - 2*d)^2*(-3 + d)*(-2 + d)^2*(-1 + d)*d*(-5 + 2*d)*(-22 + 5*d)*
     (-18 + 5*d)*(-16 + 5*d)*(-14 + 5*d)))*nf + 
 Cf^2*((-I/90)*B51*(99540 + 34387/(5 - 2*d) + 14080/(-4 + d)^2 + 
     15520/(-4 + d) - 3510/(-3 + d) - 86400/(-2 + d)^3 + 257280/(-2 + d)^2 + 
     265600/(-2 + d) - 15360/(-1 + d)^3 + 197600/(-1 + d)^2 - 
     5488970/(-1 + d) + 6990336/d - 42120*d + 25/(-7 + 2*d)) + 
   ((I/2)*A61*(-5 + d)*(-2 + d)*(16 + (-7 + d)*d)*
     (-288 + d*(242 + d*(-65 + 6*d))))/((-4 + d)^2*(-3 + d)*(-1 + d)*
     (-5 + 2*d)) + ((I/2)*B81*(-4 + d)^2*
     (-96 + d*(64 + (-2 + d)*d*(-35 + 8*d))))/((-2 + d)^2*(-1 + d)*d*
     (-7 + 2*d)*(-5 + 2*d)) + B41*((1429592*I)/5625 + (75*I)/(91 - 39*d) + 
     ((256*I)/3)/(-4 + d)^4 + ((14848*I)/9)/(-4 + d)^3 + 
     ((115568*I)/27)/(-4 + d)^2 + ((264304*I)/81)/(-4 + d) - 
     ((211*I)/3)/(-3 + d)^2 + ((3049*I)/18)/(-3 + d) - (1920*I)/(-2 + d)^3 + 
     (4928*I)/(-2 + d)^2 + ((138392*I)/9)/(-2 + d) + 
     ((22304*I)/7)/(-1 + d)^2 - ((21065892649*I)/87318)/(-1 + d) - 
     ((100*I)/63)/(-7 + 2*d) - ((4832168*I)/2205)/(-10 + 3*d) + 
     ((146228352*I)/89375)/(-16 + 5*d) - ((9217312*I)/39375)/(-14 + 5*d) + 
     (((8*I)/1575)*(64683680 + 21*d^2*(-20435 + 108*d)))/d) - 
   (I/928125)*A63*(279617415 + 23100000/(8 - 3*d) + 29390625/(5 - 2*d) + 
     13200000/(-4 + d)^2 - 25850000/(-4 + d) + 7425000/(-3 + d) - 
     1069200000/(-2 + d)^2 + 3118500000/(-2 + d) - 7039112500/(-1 + d) + 
     42615936/(-18 + 5*d) + 28210896/(-16 + 5*d) + 121026048/(-14 + 5*d) - 
     (2970*(-1200000 + d^2*(10603 + 680*d)))/d) + 
   A51*((-1284736*I)/1875 + (36808*I)/(6 - 3*d) + (8*I)/(9 - 3*d) + 
     ((1024*I)/9)/(-4 + d)^3 + ((1664*I)/27)/(-4 + d)^2 + 
     ((7936*I)/81)/(-4 + d) + (1152*I)/(-2 + d)^3 - ((5728*I)/3)/(-2 + d)^2 - 
     ((192512*I)/63)/(-1 + d)^2 + ((5082591520*I)/43659)/(-1 + d) + 
     ((13152*I)/25)/(-5 + 2*d) + ((19954712*I)/33075)/(-10 + 3*d) + 
     ((1000*I)/189)/(-7 + 3*d) - ((3013248*I)/3125)/(-18 + 5*d) - 
     ((7761728*I)/34375)/(-16 + 5*d) - ((2919488*I)/84375)/(-14 + 5*d) + 
     (((16*I)/13125)*(-114188600 + 7*d^2*(78783 + 1130*d)))/d) + 
   ((24*I)*B61*(-16 + d*(22 + (-8 + d)*d))*
     (48 + d*(-56 + d*(35 + d*(-13 + 2*d)))))/
    ((-4 + d)*d*(2 - 3*d + d^2)^3) + 
   ((8*I)*A72*(12352 + 
      d*(-16864 + d*(9184 + d*(-2584 + d*(400 + (-32 + d)*d))))))/
    ((-1 + d)*(-18 + 5*d)*(-16 + 5*d)*(-14 + 5*d)) + 
   ((I/3)*A75*(-4 + d)^2*(672 + 
      d*(-14296 + d*(22136 + d*(-14062 + d*(4486 + d*(-717 + 46*d)))))))/
    ((-3 + d)^2*(-2 + d)^2*d*(-7 + 2*d)*(-5 + 2*d)*(-7 + 3*d)) - 
   ((4*I)*A73*(-4 + d)^2*(729216 + 
      d*(-2397024 + d*(3240592 + d*(-2337494 + 
            d*(957826 + d*(-208463 + d*(13282 + d*(3825 - 852*d + 
                    52*d^2)))))))))/((-3 + d)^2*(-2 + d)^3*(-1 + d)^2*d*
     (-7 + 2*d)*(-5 + 2*d)) + 
   ((I/3)*C61*(1769472 + d*(-3575808 + 
        d*(1804800 + d*(1057440 + d*(-1712336 + d*(917504 + 
                d*(-262368 + d*(40926 + d*(-2707 + d*(-74 + 15*d)))))))))))/
    ((-2 + d)^3*d*(-8 + 3*d)*(4 - 5*d + d^2)^2) - 
   (((2*I)/3)*A62*(39081984 + d*(-116736640 + 
        d*(198881888 + d*(-229678208 + d*(177648800 + d*(-90516744 + 
                d*(29790494 + d*(-5981232 + d*(598039 + d*(5268 + 
                        d*(-7135 + 486*d))))))))))))/
    ((-3 + d)^2*(-2 + d)^2*(-1 + d)*d*(-5 + 2*d)*(-7 + 3*d)*(-16 + 5*d)*
     (-14 + 5*d)) + 
   ((2*I)*B62*(9756672 + d*(-31728640 + 
        d*(44306432 + d*(-34483120 + d*(15667624 + d*(-3461556 + 
                d*(-313110 + d*(475404 + d*(-154603 + d*(26101 + 2*d*(-1130 + 
                          d*(32 + d)))))))))))))/((-4 + d)^2*(-2 + d)^3*
     (-1 + d)^2*d*(-7 + 2*d)*(-5 + 2*d)*(-8 + 3*d)) - 
   ((8*I)*B52*(-675004416 + d*(2827947008 + 
        d*(-5175521152 + d*(5453178784 + d*(-3650410192 + d*(1602752792 + 
                d*(-451272912 + d*(70744632 + d*(-1223973 + d*(-1942548 + 
                        d*(409673 + 2*d*(-18751 + 684*d)))))))))))))/
    ((-4 + d)^2*(-2 + d)^3*(-1 + d)^2*d*(-5 + 2*d)*(-10 + 3*d)*(-8 + 3*d)) + 
   (((4*I)/3)*A52*(-3 + d)*(43467518509056 + 
      d*(-218869623226368 + d*(498742926336000 + 
          d*(-682321397491712 + d*(625549620423680 + d*(-405287890526976 + 
                d*(190092663880448 + d*(-64690278267200 + d*(15580855551232 + 
                      d*(-2438108095088 + d*(167265429128 + d*(21762093920 + 
                          d*(-7343673898 + d*(909788869 + 9*d*(-6411234 + 
                          d*(172001 + 6*d)))))))))))))))))/
    ((-4 + d)^3*(-2 + d)^2*(-1 + d)^2*d*(-5 + 2*d)*(-10 + 3*d)*(-8 + 3*d)*
     (-7 + 3*d)*(-18 + 5*d)*(-16 + 5*d)*(-14 + 5*d)))*nf + 
 Cf*(((-I/6)*A61*(-5 + d)*(-2 + d)^2*(-288 + d*(242 + d*(-65 + 6*d))))/
    ((-4 + d)*(-3 + d)*(-1 + d)^2*(-5 + 2*d)) - 
   ((4*I)*A63*(-10 + 3*d)*
     (720 + d*(-484 + d*(-126 + d*(183 + d*(-53 + 5*d))))))/
    ((-3 + d)*(-2 + d)*(-1 + d)^2*d*(-5 + 2*d)) - 
   ((4*I)*B51*(-8 + 3*d)*(-720 + 
      d*(1004 + d*(-748 + d*(347 + d*(-88 + 9*d))))))/
    ((-4 + d)*(-3 + d)*(-2 + d)*(-1 + d)^3*d) + 
   ((4*I)*B52*(-576 + 
      d*(400 + d*(120 + d*(-380 + d*(258 + d*(-75 + 8*d)))))))/
    ((-4 + d)*(-2 + d)*(-1 + d)^3*d) + 
   ((2*I)*B41*(-8 + 3*d)*(60480 + 
      d*(-145456 + d*(118720 + d*(-35460 + d*(-2604 + d*(3824 + 
                d*(-691 + d*(5 + 6*d)))))))))/((-4 + d)^2*(-3 + d)^2*(-2 + d)*
     (-1 + d)^3*d))*nf^2  );


